Free algebras of modular forms on ball quotients

In this paper we study algebras of modular forms on unitary groups of signature $(n,1)$. We give a necessary and sufficient condition for an algebra of unitary modular forms to be free in terms of the modular Jacobian. As a corollary we obtain a criterion that guarantees in many cases that, if $L$ is an even lattice with complex multiplication and the ring of modular forms for its orthogonal group is a polynomial algebra, then the ring of modular forms for its unitary group is also a polynomial algebra. We prove that a number of rings of unitary modular forms are freely generated by applying these criteria to Hermitian lattices over the rings of integers of $\mathbb{Q}(\sqrt{d})$ for $d=-1,-2,-3$. As a byproduct, our modular groups provide many explicit examples of finite-covolume reflection groups acting on complex hyperbolic space.

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/_Readme.txt <==
These files contain the Taylor expansions of modular forms on the unitary group U(L), where L is the Hermitian lattice over ZZ[\sqrt{-2}] whose underlying ZZ-lattice is

U + U(2) + D_4

These are power series in the variables 'z1' and 'z2' with coefficients in the polynomial ring QQ[e2, e4]. The variables e2, e4 represent the modular forms of level \Gamma_0(2)

e2(\tau) = 1 + 24q + ... = 2 E_2(2 \tau) - E_2(\tau)

e4(\tau) = 1 + 240q^2 + ... = E_4(2 \tau)

The files are labelled as followed:
'e2', 'e6', 'e10' are the unitary restrictions of the *normalized Eisenstein series* E_k on O(6, 2),  k \in \{2, 6, 10\}.
'f1', 'f2', 'f3', 'f4', 'f5' are the holomorphic Eisenstein series of weight 4. (In the paper these are labelled 'e_1','e_2','e_3','e_4','e_5'
'p2', 'p3', 'p4', 'p5' are the power sums e_1^k + ... + e_5^k, k \in \{2, 3, 4, 5\}.

For each label there are two files: '*.sobj' and '*.txt'
The '*.txt' file simply contains the power series expansion of the corresponding form as a text file.
The '*.sobj' file can be loaded in Sage (with Python 3) with the command

load('*.sobj')

This is the power series expansion of the corresponding form as a Sage object.

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/e10.txt <==
8360/17*e2^5 - 18000/17*e2^3*e4 + 14400/17*e2*e4^2 + (-55/204*e2^8 + 275/68*e2^6*e4 - 1705/102*e2^4*e4^2 + 1100/51*e2^2*e4^3 - 440/51*e4^4)*z1^6 + ((-55/68*isqrt2 - 55/68)*e2^8 + (825/68*isqrt2 + 825/68)*e2^6*e4 + (-1705/34*isqrt2 - 1705/34)*e2^4*e4^2 + (1100/17*isqrt2 + 1100/17)*e2^2*e4^3 + (-440/17*isqrt2 - 440/17)*e4^4)*z1^5*z2 + ((-275/136*isqrt2 + 275/204)*e2^8 + (4125/136*isqrt2 - 1375/68)*e2^6*e4 + (-8525/68*isqrt2 + 8525/102)*e2^4*e4^2 + (2750/17*isqrt2 - 5500/51)*e2^2*e4^3 + (-1100/17*isqrt2 + 2200/51)*e4^4)*z1^4*z2^2 + (275/68*e2^8 - 4125/68*e2^6*e4 + 8525/34*e2^4*e4^2 - 5500/17*e2^2*e4^3 + 2200/17*e4^4)*z1^3*z2^3 + ((275/136*isqrt2 + 275/204)*e2^8 + (-4125/136*isqrt2 - 1375/68)*e2^6*e4 + (8525/68*isqrt2 + 8525/102)*e2^4*e4^2 + (-2750/17*isqrt2 - 5500/51)*e2^2*e4^3 + (1100/17*isqrt2 + 2200/51)*e4^4)*z1^2*z2^4 + ((55/68*isqrt2 - 55/68)*e2^8 + (-825/68*isqrt2 + 825/68)*e2^6*e4 + (1705/34*isqrt2 - 1705/34)*e2^4*e4^2 + (-1100/17*isqrt2 + 1100/17)*e2^2*e4^3 + (440/17*isqrt2 - 440/17)*e4^4)*z1*z2^5 + (-55/204*e2^8 + 275/68*e2^6*e4 - 1705/102*e2^4*e4^2 + 1100/51*e2^2*e4^3 - 440/51*e4^4)*z2^6 + (275/1632*e2^9 - 6875/3808*e2^7*e4 + 17875/2856*e2^5*e4^2 - 2750/357*e2^3*e4^3 + 1100/357*e2*e4^4)*z1^8 + ((275/408*isqrt2 + 275/408)*e2^9 + (-6875/952*isqrt2 - 6875/952)*e2^7*e4 + (17875/714*isqrt2 + 17875/714)*e2^5*e4^2 + (-11000/357*isqrt2 - 11000/357)*e2^3*e4^3 + (4400/357*isqrt2 + 4400/357)*e2*e4^4)*z1^7*z2 + ((1925/816*isqrt2 - 1925/2448)*e2^9 + (-6875/272*isqrt2 + 6875/816)*e2^7*e4 + (17875/204*isqrt2 - 17875/612)*e2^5*e4^2 + (-5500/51*isqrt2 + 5500/153)*e2^3*e4^3 + (2200/51*isqrt2 - 2200/153)*e2*e4^4)*z1^6*z2^2 + ((1925/816*isqrt2 - 1925/408)*e2^9 + (-6875/272*isqrt2 + 6875/136)*e2^7*e4 + (17875/204*isqrt2 - 17875/102)*e2^5*e4^2 + (-5500/51*isqrt2 + 11000/51)*e2^3*e4^3 + (2200/51*isqrt2 - 4400/51)*e2*e4^4)*z1^5*z2^3 + (-1925/288*e2^9 + 6875/96*e2^7*e4 - 17875/72*e2^5*e4^2 + 2750/9*e2^3*e4^3 - 1100/9*e2*e4^4)*z1^4*z2^4 + ((-1925/816*isqrt2 - 1925/408)*e2^9 + (6875/272*isqrt2 + 6875/136)*e2^7*e4 + (-17875/204*isqrt2 - 17875/102)*e2^5*e4^2 + (5500/51*isqrt2 + 11000/51)*e2^3*e4^3 + (-2200/51*isqrt2 - 4400/51)*e2*e4^4)*z1^3*z2^5 + ((-1925/816*isqrt2 - 1925/2448)*e2^9 + (6875/272*isqrt2 + 6875/816)*e2^7*e4 + (-17875/204*isqrt2 - 17875/612)*e2^5*e4^2 + (5500/51*isqrt2 + 5500/153)*e2^3*e4^3 + (-2200/51*isqrt2 - 2200/153)*e2*e4^4)*z1^2*z2^6 + ((-275/408*isqrt2 + 275/408)*e2^9 + (6875/952*isqrt2 - 6875/952)*e2^7*e4 + (-17875/714*isqrt2 + 17875/714)*e2^5*e4^2 + (11000/357*isqrt2 - 11000/357)*e2^3*e4^3 + (-4400/357*isqrt2 + 4400/357)*e2*e4^4)*z1*z2^7 + (275/1632*e2^9 - 6875/3808*e2^7*e4 + 17875/2856*e2^5*e4^2 - 2750/357*e2^3*e4^3 + 1100/357*e2*e4^4)*z2^8 + (451/44064*e2^11 - 3025/29376*e2^9*e4 + 30085/88128*e2^7*e4^2 - 4565/11016*e2^5*e4^3 + 913/5508*e2^3*e4^4)*z1^12 + ((451/7344*isqrt2 + 451/7344)*e2^11 + (-3025/4896*isqrt2 - 3025/4896)*e2^9*e4 + (30085/14688*isqrt2 + 30085/14688)*e2^7*e4^2 + (-4565/1836*isqrt2 - 4565/1836)*e2^5*e4^3 + (913/918*isqrt2 + 913/918)*e2^3*e4^4)*z1^11*z2 + ((4961/14688*isqrt2 - 8569/44064)*e2^11 + (-33275/9792*isqrt2 + 57475/29376)*e2^9*e4 + (330935/29376*isqrt2 - 571615/88128)*e2^7*e4^2 + (-50215/3672*isqrt2 + 86735/11016)*e2^5*e4^3 + (10043/1836*isqrt2 - 17347/5508)*e2^3*e4^4)*z1^10*z2^2 + ((2255/14688*isqrt2 - 11275/7344)*e2^11 + (-15125/9792*isqrt2 + 75625/4896)*e2^9*e4 + (150425/29376*isqrt2 - 752125/14688)*e2^7*e4^2 + (-22825/3672*isqrt2 + 114125/1836)*e2^5*e4^3 + (4565/1836*isqrt2 - 22825/918)*e2^3*e4^4)*z1^9*z2^3 + ((-2255/1224*isqrt2 - 56375/29376)*e2^11 + (15125/816*isqrt2 + 378125/19584)*e2^9*e4 + (-150425/2448*isqrt2 - 3760625/58752)*e2^7*e4^2 + (22825/306*isqrt2 + 570625/7344)*e2^5*e4^3 + (-4565/153*isqrt2 - 114125/3672)*e2^3*e4^4)*z1^8*z2^4 + ((-451/144*isqrt2 + 451/204)*e2^11 + (3025/96*isqrt2 - 3025/136)*e2^9*e4 + (-30085/288*isqrt2 + 30085/408)*e2^7*e4^2 + (4565/36*isqrt2 - 4565/51)*e2^5*e4^3 + (-913/18*isqrt2 + 1826/51)*e2^3*e4^4)*z1^7*z2^5 + (62689/11016*e2^11 - 420475/7344*e2^9*e4 + 4181815/22032*e2^7*e4^2 - 634535/2754*e2^5*e4^3 + 126907/1377*e2^3*e4^4)*z1^6*z2^6 + ((451/144*isqrt2 + 451/204)*e2^11 + (-3025/96*isqrt2 - 3025/136)*e2^9*e4 + (30085/288*isqrt2 + 30085/408)*e2^7*e4^2 + (-4565/36*isqrt2 - 4565/51)*e2^5*e4^3 + (913/18*isqrt2 + 1826/51)*e2^3*e4^4)*z1^5*z2^7 + ((2255/1224*isqrt2 - 56375/29376)*e2^11 + (-15125/816*isqrt2 + 378125/19584)*e2^9*e4 + (150425/2448*isqrt2 - 3760625/58752)*e2^7*e4^2 + (-22825/306*isqrt2 + 570625/7344)*e2^5*e4^3 + (4565/153*isqrt2 - 114125/3672)*e2^3*e4^4)*z1^4*z2^8 + ((-2255/14688*isqrt2 - 11275/7344)*e2^11 + (15125/9792*isqrt2 + 75625/4896)*e2^9*e4 + (-150425/29376*isqrt2 - 752125/14688)*e2^7*e4^2 + (22825/3672*isqrt2 + 114125/1836)*e2^5*e4^3 + (-4565/1836*isqrt2 - 22825/918)*e2^3*e4^4)*z1^3*z2^9 + ((-4961/14688*isqrt2 - 8569/44064)*e2^11 + (33275/9792*isqrt2 + 57475/29376)*e2^9*e4 + (-330935/29376*isqrt2 - 571615/88128)*e2^7*e4^2 + (50215/3672*isqrt2 + 86735/11016)*e2^5*e4^3 + (-10043/1836*isqrt2 - 17347/5508)*e2^3*e4^4)*z1^2*z2^10 + ((-451/7344*isqrt2 + 451/7344)*e2^11 + (3025/4896*isqrt2 - 3025/4896)*e2^9*e4 + (-30085/14688*isqrt2 + 30085/14688)*e2^7*e4^2 + (4565/1836*isqrt2 - 4565/1836)*e2^5*e4^3 + (-913/918*isqrt2 + 913/918)*e2^3*e4^4)*z1*z2^11 + (451/44064*e2^11 - 3025/29376*e2^9*e4 + 30085/88128*e2^7*e4^2 - 4565/11016*e2^5*e4^3 + 913/5508*e2^3*e4^4)*z2^12 + (-14135/18330624*e2^12 + 275/58752*e2^10*e4 + 937145/128314368*e2^8*e4^2 - 93775/1002456*e2^6*e4^3 + 1516955/8019648*e2^4*e4^4 - 16225/111384*e2^2*e4^5 + 3245/83538*e4^6)*z1^14 + ((-98945/18330624*isqrt2 - 98945/18330624)*e2^12 + (1925/58752*isqrt2 + 1925/58752)*e2^10*e4 + (937145/18330624*isqrt2 + 937145/18330624)*e2^8*e4^2 + (-93775/143208*isqrt2 - 93775/143208)*e2^6*e4^3 + (1516955/1145664*isqrt2 + 1516955/1145664)*e2^4*e4^4 + (-16225/15912*isqrt2 - 16225/15912)*e2^2*e4^5 + (3245/11934*isqrt2 + 3245/11934)*e4^6)*z1^13*z2 + ((-98945/2820096*isqrt2 + 70675/4230144)*e2^12 + (25025/117504*isqrt2 - 17875/176256)*e2^10*e4 + (937145/2820096*isqrt2 - 4685725/29611008)*e2^8*e4^2 + (-93775/22032*isqrt2 + 468875/231336)*e2^6*e4^3 + (1516955/176256*isqrt2 - 7584775/1850688)*e2^4*e4^4 + (-16225/2448*isqrt2 + 81125/25704)*e2^2*e4^5 + (3245/1836*isqrt2 - 16225/19278)*e4^6)*z1^12*z2^2 + ((-14135/352512*isqrt2 + 14135/82944)*e2^12 + (3575/14688*isqrt2 - 3575/3456)*e2^10*e4 + (937145/2467584*isqrt2 - 937145/580608)*e2^8*e4^2 + (-93775/19278*isqrt2 + 93775/4536)*e2^6*e4^3 + (1516955/154224*isqrt2 - 1516955/36288)*e2^4*e4^4 + (-16225/2142*isqrt2 + 16225/504)*e2^2*e4^5 + (6490/3213*isqrt2 - 3245/378)*e4^6)*z1^11*z2^3 + ((155485/940032*isqrt2 + 749155/2115072)*e2^12 + (-39325/39168*isqrt2 - 189475/88128)*e2^10*e4 + (-10308595/6580224*isqrt2 - 49668685/14805504)*e2^8*e4^2 + (1031525/51408*isqrt2 + 4970075/115668)*e2^6*e4^3 + (-16686505/411264*isqrt2 - 80398615/925344)*e2^4*e4^4 + (178475/5712*isqrt2 + 859925/12852)*e2^2*e4^5 + (-35695/4284*isqrt2 - 171985/9639)*e4^6)*z1^10*z2^4 + ((183755/352512*isqrt2 + 14135/176256)*e2^12 + (-46475/14688*isqrt2 - 3575/7344)*e2^10*e4 + (-12182885/2467584*isqrt2 - 937145/1233792)*e2^8*e4^2 + (1219075/19278*isqrt2 + 93775/9639)*e2^6*e4^3 + (-19720415/154224*isqrt2 - 1516955/77112)*e2^4*e4^4 + (210925/2142*isqrt2 + 16225/1071)*e2^2*e4^5 + (-84370/3213*isqrt2 - 12980/3213)*e4^6)*z1^9*z2^5 + ((494725/940032*isqrt2 - 14135/20736)*e2^12 + (-125125/39168*isqrt2 + 3575/864)*e2^10*e4 + (-4685725/940032*isqrt2 + 937145/145152)*e2^8*e4^2 + (468875/7344*isqrt2 - 93775/1134)*e2^6*e4^3 + (-7584775/58752*isqrt2 + 1516955/9072)*e2^4*e4^4 + (81125/816*isqrt2 - 16225/126)*e2^2*e4^5 + (-16225/612*isqrt2 + 6490/189)*e4^6)*z1^8*z2^6 + (-522995/470016*e2^12 + 132275/19584*e2^10*e4 + 34674365/3290112*e2^8*e4^2 - 3469675/25704*e2^6*e4^3 + 56127335/205632*e2^4*e4^4 - 600325/2856*e2^2*e4^5 + 120065/2142*e4^6)*z1^7*z2^7 + ((-494725/940032*isqrt2 - 14135/20736)*e2^12 + (125125/39168*isqrt2 + 3575/864)*e2^10*e4 + (4685725/940032*isqrt2 + 937145/145152)*e2^8*e4^2 + (-468875/7344*isqrt2 - 93775/1134)*e2^6*e4^3 + (7584775/58752*isqrt2 + 1516955/9072)*e2^4*e4^4 + (-81125/816*isqrt2 - 16225/126)*e2^2*e4^5 + (16225/612*isqrt2 + 6490/189)*e4^6)*z1^6*z2^8 + ((-183755/352512*isqrt2 + 14135/176256)*e2^12 + (46475/14688*isqrt2 - 3575/7344)*e2^10*e4 + (12182885/2467584*isqrt2 - 937145/1233792)*e2^8*e4^2 + (-1219075/19278*isqrt2 + 93775/9639)*e2^6*e4^3 + (19720415/154224*isqrt2 - 1516955/77112)*e2^4*e4^4 + (-210925/2142*isqrt2 + 16225/1071)*e2^2*e4^5 + (84370/3213*isqrt2 - 12980/3213)*e4^6)*z1^5*z2^9 + ((-155485/940032*isqrt2 + 749155/2115072)*e2^12 + (39325/39168*isqrt2 - 189475/88128)*e2^10*e4 + (10308595/6580224*isqrt2 - 49668685/14805504)*e2^8*e4^2 + (-1031525/51408*isqrt2 + 4970075/115668)*e2^6*e4^3 + (16686505/411264*isqrt2 - 80398615/925344)*e2^4*e4^4 + (-178475/5712*isqrt2 + 859925/12852)*e2^2*e4^5 + (35695/4284*isqrt2 - 171985/9639)*e4^6)*z1^4*z2^10 + ((14135/352512*isqrt2 + 14135/82944)*e2^12 + (-3575/14688*isqrt2 - 3575/3456)*e2^10*e4 + (-937145/2467584*isqrt2 - 937145/580608)*e2^8*e4^2 + (93775/19278*isqrt2 + 93775/4536)*e2^6*e4^3 + (-1516955/154224*isqrt2 - 1516955/36288)*e2^4*e4^4 + (16225/2142*isqrt2 + 16225/504)*e2^2*e4^5 + (-6490/3213*isqrt2 - 3245/378)*e4^6)*z1^3*z2^11 + ((98945/2820096*isqrt2 + 70675/4230144)*e2^12 + (-25025/117504*isqrt2 - 17875/176256)*e2^10*e4 + (-937145/2820096*isqrt2 - 4685725/29611008)*e2^8*e4^2 + (93775/22032*isqrt2 + 468875/231336)*e2^6*e4^3 + (-1516955/176256*isqrt2 - 7584775/1850688)*e2^4*e4^4 + (16225/2448*isqrt2 + 81125/25704)*e2^2*e4^5 + (-3245/1836*isqrt2 - 16225/19278)*e4^6)*z1^2*z2^12 + ((98945/18330624*isqrt2 - 98945/18330624)*e2^12 + (-1925/58752*isqrt2 + 1925/58752)*e2^10*e4 + (-937145/18330624*isqrt2 + 937145/18330624)*e2^8*e4^2 + (93775/143208*isqrt2 - 93775/143208)*e2^6*e4^3 + (-1516955/1145664*isqrt2 + 1516955/1145664)*e2^4*e4^4 + (16225/15912*isqrt2 - 16225/15912)*e2^2*e4^5 + (-3245/11934*isqrt2 + 3245/11934)*e4^6)*z1*z2^13 + (-14135/18330624*e2^12 + 275/58752*e2^10*e4 + 937145/128314368*e2^8*e4^2 - 93775/1002456*e2^6*e4^3 + 1516955/8019648*e2^4*e4^4 - 16225/111384*e2^2*e4^5 + 3245/83538*e4^6)*z2^14 + (-275/7676928*e2^13 + 165125/184246272*e2^11*e4 - 1288975/184246272*e2^9*e4^2 + 2166125/92123136*e2^7*e4^3 - 278975/7676928*e2^5*e4^4 + 49625/1919232*e2^3*e4^5 - 9925/1439424*e2*e4^6)*z1^16 + ((-275/959616*isqrt2 - 275/959616)*e2^13 + (165125/23030784*isqrt2 + 165125/23030784)*e2^11*e4 + (-1288975/23030784*isqrt2 - 1288975/23030784)*e2^9*e4^2 + (2166125/11515392*isqrt2 + 2166125/11515392)*e2^7*e4^3 + (-278975/959616*isqrt2 - 278975/959616)*e2^5*e4^4 + (49625/239904*isqrt2 + 49625/239904)*e2^3*e4^5 + (-9925/179928*isqrt2 - 9925/179928)*e2*e4^6)*z1^15*z2 + ((-1375/639744*isqrt2 + 5225/5757696)*e2^13 + (825625/15353856*isqrt2 - 3137375/138184704)*e2^11*e4 + (-6444875/15353856*isqrt2 + 24490525/138184704)*e2^9*e4^2 + (10830625/7676928*isqrt2 - 41156375/69092352)*e2^7*e4^3 + (-1394875/639744*isqrt2 + 5300525/5757696)*e2^5*e4^4 + (248125/159936*isqrt2 - 942875/1439424)*e2^3*e4^5 + (-49625/119952*isqrt2 + 188575/1079568)*e2*e4^6)*z1^14*z2^2 + ((-3025/822528*isqrt2 + 275/24192)*e2^13 + (1816375/19740672*isqrt2 - 165125/580608)*e2^11*e4 + (-14178725/19740672*isqrt2 + 1288975/580608)*e2^9*e4^2 + (23827375/9870336*isqrt2 - 2166125/290304)*e2^7*e4^3 + (-3068725/822528*isqrt2 + 278975/24192)*e2^5*e4^4 + (545875/205632*isqrt2 - 49625/6048)*e2^3*e4^5 + (-109175/154224*isqrt2 + 9925/4536)*e2*e4^6)*z1^13*z2^3 + ((3575/411264*isqrt2 + 158675/4935168)*e2^13 + (-2146625/9870336*isqrt2 - 95277125/118444032)*e2^11*e4 + (16756675/9870336*isqrt2 + 743738575/118444032)*e2^9*e4^2 + (-28159625/4935168*isqrt2 - 1249854125/59222016)*e2^7*e4^3 + (3626675/411264*isqrt2 + 160968575/4935168)*e2^5*e4^4 + (-645125/102816*isqrt2 - 28633625/1233792)*e2^3*e4^5 + (129025/77112*isqrt2 + 5726725/925344)*e2*e4^6)*z1^12*z2^4 + ((1375/30464*isqrt2 + 275/8568)*e2^13 + (-825625/731136*isqrt2 - 165125/205632)*e2^11*e4 + (6444875/731136*isqrt2 + 1288975/205632)*e2^9*e4^2 + (-10830625/365568*isqrt2 - 2166125/102816)*e2^7*e4^3 + (1394875/30464*isqrt2 + 278975/8568)*e2^5*e4^4 + (-248125/7616*isqrt2 - 49625/2142)*e2^3*e4^5 + (49625/5712*isqrt2 + 19850/3213)*e2*e4^6)*z1^11*z2^5 + ((33275/411264*isqrt2 - 33275/1233792)*e2^13 + (-19980125/9870336*isqrt2 + 19980125/29611008)*e2^11*e4 + (155965975/9870336*isqrt2 - 155965975/29611008)*e2^9*e4^2 + (-262101125/4935168*isqrt2 + 262101125/14805504)*e2^7*e4^3 + (33755975/411264*isqrt2 - 33755975/1233792)*e2^5*e4^4 + (-6004625/102816*isqrt2 + 6004625/308448)*e2^3*e4^5 + (1200925/77112*isqrt2 - 1200925/231336)*e2*e4^6)*z1^10*z2^6 + ((396275/5757696*isqrt2 - 178475/1439424)*e2^13 + (-237945125/138184704*isqrt2 + 107166125/34546176)*e2^11*e4 + (1857412975/138184704*isqrt2 - 836544775/34546176)*e2^9*e4^2 + (-3121386125/69092352*isqrt2 + 1405815125/17273088)*e2^7*e4^3 + (402002975/5757696*isqrt2 - 181054775/1439424)*e2^5*e4^4 + (-71509625/1439424*isqrt2 + 32206625/359856)*e2^3*e4^5 + (14301925/1079568*isqrt2 - 6441325/269892)*e2*e4^6)*z1^9*z2^7 + (-3025/17408*e2^13 + 1816375/417792*e2^11*e4 - 14178725/417792*e2^9*e4^2 + 23827375/208896*e2^7*e4^3 - 3068725/17408*e2^5*e4^4 + 545875/4352*e2^3*e4^5 - 109175/3264*e2*e4^6)*z1^8*z2^8 + ((-396275/5757696*isqrt2 - 178475/1439424)*e2^13 + (237945125/138184704*isqrt2 + 107166125/34546176)*e2^11*e4 + (-1857412975/138184704*isqrt2 - 836544775/34546176)*e2^9*e4^2 + (3121386125/69092352*isqrt2 + 1405815125/17273088)*e2^7*e4^3 + (-402002975/5757696*isqrt2 - 181054775/1439424)*e2^5*e4^4 + (71509625/1439424*isqrt2 + 32206625/359856)*e2^3*e4^5 + (-14301925/1079568*isqrt2 - 6441325/269892)*e2*e4^6)*z1^7*z2^9 + ((-33275/411264*isqrt2 - 33275/1233792)*e2^13 + (19980125/9870336*isqrt2 + 19980125/29611008)*e2^11*e4 + (-155965975/9870336*isqrt2 - 155965975/29611008)*e2^9*e4^2 + (262101125/4935168*isqrt2 + 262101125/14805504)*e2^7*e4^3 + (-33755975/411264*isqrt2 - 33755975/1233792)*e2^5*e4^4 + (6004625/102816*isqrt2 + 6004625/308448)*e2^3*e4^5 + (-1200925/77112*isqrt2 - 1200925/231336)*e2*e4^6)*z1^6*z2^10 + ((-1375/30464*isqrt2 + 275/8568)*e2^13 + (825625/731136*isqrt2 - 165125/205632)*e2^11*e4 + (-6444875/731136*isqrt2 + 1288975/205632)*e2^9*e4^2 + (10830625/365568*isqrt2 - 2166125/102816)*e2^7*e4^3 + (-1394875/30464*isqrt2 + 278975/8568)*e2^5*e4^4 + (248125/7616*isqrt2 - 49625/2142)*e2^3*e4^5 + (-49625/5712*isqrt2 + 19850/3213)*e2*e4^6)*z1^5*z2^11 + ((-3575/411264*isqrt2 + 158675/4935168)*e2^13 + (2146625/9870336*isqrt2 - 95277125/118444032)*e2^11*e4 + (-16756675/9870336*isqrt2 + 743738575/118444032)*e2^9*e4^2 + (28159625/4935168*isqrt2 - 1249854125/59222016)*e2^7*e4^3 + (-3626675/411264*isqrt2 + 160968575/4935168)*e2^5*e4^4 + (645125/102816*isqrt2 - 28633625/1233792)*e2^3*e4^5 + (-129025/77112*isqrt2 + 5726725/925344)*e2*e4^6)*z1^4*z2^12 + ((3025/822528*isqrt2 + 275/24192)*e2^13 + (-1816375/19740672*isqrt2 - 165125/580608)*e2^11*e4 + (14178725/19740672*isqrt2 + 1288975/580608)*e2^9*e4^2 + (-23827375/9870336*isqrt2 - 2166125/290304)*e2^7*e4^3 + (3068725/822528*isqrt2 + 278975/24192)*e2^5*e4^4 + (-545875/205632*isqrt2 - 49625/6048)*e2^3*e4^5 + (109175/154224*isqrt2 + 9925/4536)*e2*e4^6)*z1^3*z2^13 + ((1375/639744*isqrt2 + 5225/5757696)*e2^13 + (-825625/15353856*isqrt2 - 3137375/138184704)*e2^11*e4 + (6444875/15353856*isqrt2 + 24490525/138184704)*e2^9*e4^2 + (-10830625/7676928*isqrt2 - 41156375/69092352)*e2^7*e4^3 + (1394875/639744*isqrt2 + 5300525/5757696)*e2^5*e4^4 + (-248125/159936*isqrt2 - 942875/1439424)*e2^3*e4^5 + (49625/119952*isqrt2 + 188575/1079568)*e2*e4^6)*z1^2*z2^14 + ((275/959616*isqrt2 - 275/959616)*e2^13 + (-165125/23030784*isqrt2 + 165125/23030784)*e2^11*e4 + (1288975/23030784*isqrt2 - 1288975/23030784)*e2^9*e4^2 + (-2166125/11515392*isqrt2 + 2166125/11515392)*e2^7*e4^3 + (278975/959616*isqrt2 - 278975/959616)*e2^5*e4^4 + (-49625/239904*isqrt2 + 49625/239904)*e2^3*e4^5 + (9925/179928*isqrt2 - 9925/179928)*e2*e4^6)*z1*z2^15 + (-275/7676928*e2^13 + 165125/184246272*e2^11*e4 - 1288975/184246272*e2^9*e4^2 + 2166125/92123136*e2^7*e4^3 - 278975/7676928*e2^5*e4^4 + 49625/1919232*e2^3*e4^5 - 9925/1439424*e2*e4^6)*z2^16 + (5203/190356480*e2^14 - 11417/25380864*e2^12*e4 + 534527/190356480*e2^10*e4^2 - 634181/76142592*e2^8*e4^3 + 1156903/95178240*e2^6*e4^4 - 1493/176256*e2^4*e4^5 + 1493/660960*e2^2*e4^6)*z1^18 + ((5203/21150720*isqrt2 + 5203/21150720)*e2^14 + (-11417/2820096*isqrt2 - 11417/2820096)*e2^12*e4 + (534527/21150720*isqrt2 + 534527/21150720)*e2^10*e4^2 + (-634181/8460288*isqrt2 - 634181/8460288)*e2^8*e4^3 + (1156903/10575360*isqrt2 + 1156903/10575360)*e2^6*e4^4 + (-1493/19584*isqrt2 - 1493/19584)*e2^4*e4^5 + (1493/73440*isqrt2 + 1493/73440)*e2^2*e4^6)*z1^17*z2 + ((5203/2488320*isqrt2 - 36421/31726080)*e2^14 + (-11417/331776*isqrt2 + 79919/4230144)*e2^12*e4 + (534527/2488320*isqrt2 - 3741689/31726080)*e2^10*e4^2 + (-634181/995328*isqrt2 + 4439267/12690432)*e2^8*e4^3 + (1156903/1244160*isqrt2 - 8098321/15863040)*e2^6*e4^4 + (-1493/2304*isqrt2 + 10451/29376)*e2^4*e4^5 + (1493/8640*isqrt2 - 10451/110160)*e2^2*e4^6)*z1^16*z2^2 + ((5203/2643840*isqrt2 - 5203/352512)*e2^14 + (-11417/352512*isqrt2 + 57085/235008)*e2^12*e4 + (534527/2643840*isqrt2 - 534527/352512)*e2^10*e4^2 + (-634181/1057536*isqrt2 + 3170905/705024)*e2^8*e4^3 + (1156903/1321920*isqrt2 - 1156903/176256)*e2^6*e4^4 + (-1493/2448*isqrt2 + 7465/1632)*e2^4*e4^5 + (1493/9180*isqrt2 - 1493/1224)*e2^2*e4^6)*z1^15*z2^3 + ((-57233/2115072*isqrt2 - 848089/25380864)*e2^14 + (627935/1410048*isqrt2 + 9304855/16920576)*e2^12*e4 + (-5879797/2115072*isqrt2 - 87127901/25380864)*e2^10*e4^2 + (34879955/4230144*isqrt2 + 516857515/50761728)*e2^8*e4^3 + (-12725933/1057536*isqrt2 - 188575189/12690432)*e2^6*e4^4 + (82115/9792*isqrt2 + 1216795/117504)*e2^4*e4^5 + (-16423/7344*isqrt2 - 243359/88128)*e2^2*e4^6)*z1^14*z2^4 + ((-3678521/42301440*isqrt2 + 36421/829440)*e2^14 + (8071819/5640192*isqrt2 - 79919/110592)*e2^12*e4 + (-377910589/42301440*isqrt2 + 3741689/829440)*e2^10*e4^2 + (448365967/16920576*isqrt2 - 4439267/331776)*e2^8*e4^3 + (-817930421/21150720*isqrt2 + 8098321/414720)*e2^6*e4^4 + (1055551/39168*isqrt2 - 10451/768)*e2^4*e4^5 + (-1055551/146880*isqrt2 + 10451/2880)*e2^2*e4^6)*z1^13*z2^5 + ((-473473/16920576*isqrt2 + 19922287/76142592)*e2^14 + (5194735/11280384*isqrt2 - 218578465/50761728)*e2^12*e4 + (-48641957/16920576*isqrt2 + 2046703883/76142592)*e2^10*e4^2 + (288552355/33841152*isqrt2 - 12141395245/152285184)*e2^8*e4^3 + (-105278173/8460288*isqrt2 + 4429781587/38071296)*e2^6*e4^4 + (679315/78336*isqrt2 - 28583485/352512)*e2^4*e4^5 + (-135863/58752*isqrt2 + 5716697/264384)*e2^2*e4^6)*z1^12*z2^6 + ((1305953/5287680*isqrt2 + 3595273/14100480)*e2^14 + (-2865667/705024*isqrt2 - 7889147/1880064)*e2^12*e4 + (134166277/5287680*isqrt2 + 369358157/14100480)*e2^10*e4^2 + (-159179431/2115072*isqrt2 - 438219071/5640192)*e2^8*e4^3 + (290382653/2643840*isqrt2 + 799419973/7050240)*e2^6*e4^4 + (-374743/4896*isqrt2 - 1031663/13056)*e2^4*e4^5 + (374743/18360*isqrt2 + 1031663/48960)*e2^2*e4^6)*z1^11*z2^7 + ((30848587/84602880*isqrt2 - 972961/3732480)*e2^14 + (-67691393/11280384*isqrt2 + 2134979/497664)*e2^12*e4 + (3169210583/84602880*isqrt2 - 99956549/3732480)*e2^10*e4^2 + (-3760059149/33841152*isqrt2 + 118591847/1492992)*e2^8*e4^3 + (6859277887/42301440*isqrt2 - 216340861/1866240)*e2^6*e4^4 + (-8851997/78336*isqrt2 + 279191/3456)*e2^4*e4^5 + (8851997/293760*isqrt2 - 279191/12960)*e2^2*e4^6)*z1^10*z2^8 + (-2689951/4230144*e2^14 + 29512945/2820096*e2^12*e4 - 276350459/4230144*e2^10*e4^2 + 1639357885/8460288*e2^8*e4^3 - 598118851/2115072*e2^6*e4^4 + 3859405/19584*e2^4*e4^5 - 771881/14688*e2^2*e4^6)*z1^9*z2^9 + ((-30848587/84602880*isqrt2 - 972961/3732480)*e2^14 + (67691393/11280384*isqrt2 + 2134979/497664)*e2^12*e4 + (-3169210583/84602880*isqrt2 - 99956549/3732480)*e2^10*e4^2 + (3760059149/33841152*isqrt2 + 118591847/1492992)*e2^8*e4^3 + (-6859277887/42301440*isqrt2 - 216340861/1866240)*e2^6*e4^4 + (8851997/78336*isqrt2 + 279191/3456)*e2^4*e4^5 + (-8851997/293760*isqrt2 - 279191/12960)*e2^2*e4^6)*z1^8*z2^10 + ((-1305953/5287680*isqrt2 + 3595273/14100480)*e2^14 + (2865667/705024*isqrt2 - 7889147/1880064)*e2^12*e4 + (-134166277/5287680*isqrt2 + 369358157/14100480)*e2^10*e4^2 + (159179431/2115072*isqrt2 - 438219071/5640192)*e2^8*e4^3 + (-290382653/2643840*isqrt2 + 799419973/7050240)*e2^6*e4^4 + (374743/4896*isqrt2 - 1031663/13056)*e2^4*e4^5 + (-374743/18360*isqrt2 + 1031663/48960)*e2^2*e4^6)*z1^7*z2^11 + ((473473/16920576*isqrt2 + 19922287/76142592)*e2^14 + (-5194735/11280384*isqrt2 - 218578465/50761728)*e2^12*e4 + (48641957/16920576*isqrt2 + 2046703883/76142592)*e2^10*e4^2 + (-288552355/33841152*isqrt2 - 12141395245/152285184)*e2^8*e4^3 + (105278173/8460288*isqrt2 + 4429781587/38071296)*e2^6*e4^4 + (-679315/78336*isqrt2 - 28583485/352512)*e2^4*e4^5 + (135863/58752*isqrt2 + 5716697/264384)*e2^2*e4^6)*z1^6*z2^12 + ((3678521/42301440*isqrt2 + 36421/829440)*e2^14 + (-8071819/5640192*isqrt2 - 79919/110592)*e2^12*e4 + (377910589/42301440*isqrt2 + 3741689/829440)*e2^10*e4^2 + (-448365967/16920576*isqrt2 - 4439267/331776)*e2^8*e4^3 + (817930421/21150720*isqrt2 + 8098321/414720)*e2^6*e4^4 + (-1055551/39168*isqrt2 - 10451/768)*e2^4*e4^5 + (1055551/146880*isqrt2 + 10451/2880)*e2^2*e4^6)*z1^5*z2^13 + ((57233/2115072*isqrt2 - 848089/25380864)*e2^14 + (-627935/1410048*isqrt2 + 9304855/16920576)*e2^12*e4 + (5879797/2115072*isqrt2 - 87127901/25380864)*e2^10*e4^2 + (-34879955/4230144*isqrt2 + 516857515/50761728)*e2^8*e4^3 + (12725933/1057536*isqrt2 - 188575189/12690432)*e2^6*e4^4 + (-82115/9792*isqrt2 + 1216795/117504)*e2^4*e4^5 + (16423/7344*isqrt2 - 243359/88128)*e2^2*e4^6)*z1^4*z2^14 + ((-5203/2643840*isqrt2 - 5203/352512)*e2^14 + (11417/352512*isqrt2 + 57085/235008)*e2^12*e4 + (-534527/2643840*isqrt2 - 534527/352512)*e2^10*e4^2 + (634181/1057536*isqrt2 + 3170905/705024)*e2^8*e4^3 + (-1156903/1321920*isqrt2 - 1156903/176256)*e2^6*e4^4 + (1493/2448*isqrt2 + 7465/1632)*e2^4*e4^5 + (-1493/9180*isqrt2 - 1493/1224)*e2^2*e4^6)*z1^3*z2^15 + ((-5203/2488320*isqrt2 - 36421/31726080)*e2^14 + (11417/331776*isqrt2 + 79919/4230144)*e2^12*e4 + (-534527/2488320*isqrt2 - 3741689/31726080)*e2^10*e4^2 + (634181/995328*isqrt2 + 4439267/12690432)*e2^8*e4^3 + (-1156903/1244160*isqrt2 - 8098321/15863040)*e2^6*e4^4 + (1493/2304*isqrt2 + 10451/29376)*e2^4*e4^5 + (-1493/8640*isqrt2 - 10451/110160)*e2^2*e4^6)*z1^2*z2^16 + ((-5203/21150720*isqrt2 + 5203/21150720)*e2^14 + (11417/2820096*isqrt2 - 11417/2820096)*e2^12*e4 + (-534527/21150720*isqrt2 + 534527/21150720)*e2^10*e4^2 + (634181/8460288*isqrt2 - 634181/8460288)*e2^8*e4^3 + (-1156903/10575360*isqrt2 + 1156903/10575360)*e2^6*e4^4 + (1493/19584*isqrt2 - 1493/19584)*e2^4*e4^5 + (-1493/73440*isqrt2 + 1493/73440)*e2^2*e4^6)*z1*z2^17 + (5203/190356480*e2^14 - 11417/25380864*e2^12*e4 + 534527/190356480*e2^10*e4^2 - 634181/76142592*e2^8*e4^3 + 1156903/95178240*e2^6*e4^4 - 1493/176256*e2^4*e4^5 + 1493/660960*e2^2*e4^6)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/e2.txt <==
4*e2 + (1/120*e2^4 - 1/24*e2^2*e4 + 1/30*e4^2)*z1^6 + ((1/40*isqrt2 + 1/40)*e2^4 + (-1/8*isqrt2 - 1/8)*e2^2*e4 + (1/10*isqrt2 + 1/10)*e4^2)*z1^5*z2 + ((1/16*isqrt2 - 1/24)*e2^4 + (-5/16*isqrt2 + 5/24)*e2^2*e4 + (1/4*isqrt2 - 1/6)*e4^2)*z1^4*z2^2 + (-1/8*e2^4 + 5/8*e2^2*e4 - 1/2*e4^2)*z1^3*z2^3 + ((-1/16*isqrt2 - 1/24)*e2^4 + (5/16*isqrt2 + 5/24)*e2^2*e4 + (-1/4*isqrt2 - 1/6)*e4^2)*z1^2*z2^4 + ((-1/40*isqrt2 + 1/40)*e2^4 + (1/8*isqrt2 - 1/8)*e2^2*e4 + (-1/10*isqrt2 + 1/10)*e4^2)*z1*z2^5 + (1/120*e2^4 - 1/24*e2^2*e4 + 1/30*e4^2)*z2^6 + (-1/1344*e2^5 + 5/1344*e2^3*e4 - 1/336*e2*e4^2)*z1^8 + ((-1/336*isqrt2 - 1/336)*e2^5 + (5/336*isqrt2 + 5/336)*e2^3*e4 + (-1/84*isqrt2 - 1/84)*e2*e4^2)*z1^7*z2 + ((-1/96*isqrt2 + 1/288)*e2^5 + (5/96*isqrt2 - 5/288)*e2^3*e4 + (-1/24*isqrt2 + 1/72)*e2*e4^2)*z1^6*z2^2 + ((-1/96*isqrt2 + 1/48)*e2^5 + (5/96*isqrt2 - 5/48)*e2^3*e4 + (-1/24*isqrt2 + 1/12)*e2*e4^2)*z1^5*z2^3 + (17/576*e2^5 - 85/576*e2^3*e4 + 17/144*e2*e4^2)*z1^4*z2^4 + ((1/96*isqrt2 + 1/48)*e2^5 + (-5/96*isqrt2 - 5/48)*e2^3*e4 + (1/24*isqrt2 + 1/12)*e2*e4^2)*z1^3*z2^5 + ((1/96*isqrt2 + 1/288)*e2^5 + (-5/96*isqrt2 - 5/288)*e2^3*e4 + (1/24*isqrt2 + 1/72)*e2*e4^2)*z1^2*z2^6 + ((1/336*isqrt2 - 1/336)*e2^5 + (-5/336*isqrt2 + 5/336)*e2^3*e4 + (1/84*isqrt2 - 1/84)*e2*e4^2)*z1*z2^7 + (-1/1344*e2^5 + 5/1344*e2^3*e4 - 1/336*e2*e4^2)*z2^8 + (-1/259200*e2^7 + 1/51840*e2^5*e4 - 1/64800*e2^3*e4^2)*z1^12 + ((-1/43200*isqrt2 - 1/43200)*e2^7 + (1/8640*isqrt2 + 1/8640)*e2^5*e4 + (-1/10800*isqrt2 - 1/10800)*e2^3*e4^2)*z1^11*z2 + ((-11/86400*isqrt2 + 19/259200)*e2^7 + (11/17280*isqrt2 - 19/51840)*e2^5*e4 + (-11/21600*isqrt2 + 19/64800)*e2^3*e4^2)*z1^10*z2^2 + ((-1/17280*isqrt2 + 1/1728)*e2^7 + (1/3456*isqrt2 - 5/1728)*e2^5*e4 + (-1/4320*isqrt2 + 1/432)*e2^3*e4^2)*z1^9*z2^3 + ((1/1440*isqrt2 + 5/6912)*e2^7 + (-1/288*isqrt2 - 25/6912)*e2^5*e4 + (1/360*isqrt2 + 5/1728)*e2^3*e4^2)*z1^8*z2^4 + ((17/14400*isqrt2 - 1/1200)*e2^7 + (-17/2880*isqrt2 + 1/240)*e2^5*e4 + (17/3600*isqrt2 - 1/300)*e2^3*e4^2)*z1^7*z2^5 + (-139/64800*e2^7 + 139/12960*e2^5*e4 - 139/16200*e2^3*e4^2)*z1^6*z2^6 + ((-17/14400*isqrt2 - 1/1200)*e2^7 + (17/2880*isqrt2 + 1/240)*e2^5*e4 + (-17/3600*isqrt2 - 1/300)*e2^3*e4^2)*z1^5*z2^7 + ((-1/1440*isqrt2 + 5/6912)*e2^7 + (1/288*isqrt2 - 25/6912)*e2^5*e4 + (-1/360*isqrt2 + 5/1728)*e2^3*e4^2)*z1^4*z2^8 + ((1/17280*isqrt2 + 1/1728)*e2^7 + (-1/3456*isqrt2 - 5/1728)*e2^5*e4 + (1/4320*isqrt2 + 1/432)*e2^3*e4^2)*z1^3*z2^9 + ((11/86400*isqrt2 + 19/259200)*e2^7 + (-11/17280*isqrt2 - 19/51840)*e2^5*e4 + (11/21600*isqrt2 + 19/64800)*e2^3*e4^2)*z1^2*z2^10 + ((1/43200*isqrt2 - 1/43200)*e2^7 + (-1/8640*isqrt2 + 1/8640)*e2^5*e4 + (1/10800*isqrt2 - 1/10800)*e2^3*e4^2)*z1*z2^11 + (-1/259200*e2^7 + 1/51840*e2^5*e4 - 1/64800*e2^3*e4^2)*z2^12 + (1/15095808*e2^8 - 1/1886976*e2^6*e4 + 107/75479040*e2^4*e4^2 - 1/628992*e2^2*e4^3 + 1/1572480*e4^4)*z1^14 + ((1/2156544*isqrt2 + 1/2156544)*e2^8 + (-1/269568*isqrt2 - 1/269568)*e2^6*e4 + (107/10782720*isqrt2 + 107/10782720)*e2^4*e4^2 + (-1/89856*isqrt2 - 1/89856)*e2^2*e4^3 + (1/224640*isqrt2 + 1/224640)*e4^4)*z1^13*z2 + ((1/331776*isqrt2 - 5/3483648)*e2^8 + (-1/41472*isqrt2 + 5/435456)*e2^6*e4 + (107/1658880*isqrt2 - 107/3483648)*e2^4*e4^2 + (-1/13824*isqrt2 + 5/145152)*e2^2*e4^3 + (1/34560*isqrt2 - 1/72576)*e4^4)*z1^12*z2^2 + ((1/290304*isqrt2 - 17/1161216)*e2^8 + (-1/36288*isqrt2 + 17/145152)*e2^6*e4 + (107/1451520*isqrt2 - 1819/5806080)*e2^4*e4^2 + (-1/12096*isqrt2 + 17/48384)*e2^2*e4^3 + (1/30240*isqrt2 - 17/120960)*e4^4)*z1^11*z2^3 + ((-11/774144*isqrt2 - 53/1741824)*e2^8 + (11/96768*isqrt2 + 53/217728)*e2^6*e4 + (-1177/3870720*isqrt2 - 5671/8709120)*e2^4*e4^2 + (11/32256*isqrt2 + 53/72576)*e2^2*e4^3 + (-11/80640*isqrt2 - 53/181440)*e4^4)*z1^10*z2^4 + ((-13/290304*isqrt2 - 1/145152)*e2^8 + (13/36288*isqrt2 + 1/18144)*e2^6*e4 + (-1391/1451520*isqrt2 - 107/725760)*e2^4*e4^2 + (13/12096*isqrt2 + 1/6048)*e2^2*e4^3 + (-13/30240*isqrt2 - 1/15120)*e4^4)*z1^9*z2^5 + ((-5/110592*isqrt2 + 17/290304)*e2^8 + (5/13824*isqrt2 - 17/36288)*e2^6*e4 + (-107/110592*isqrt2 + 1819/1451520)*e2^4*e4^2 + (5/4608*isqrt2 - 17/12096)*e2^2*e4^3 + (-1/2304*isqrt2 + 17/30240)*e4^4)*z1^8*z2^6 + (37/387072*e2^8 - 37/48384*e2^6*e4 + 3959/1935360*e2^4*e4^2 - 37/16128*e2^2*e4^3 + 37/40320*e4^4)*z1^7*z2^7 + ((5/110592*isqrt2 + 17/290304)*e2^8 + (-5/13824*isqrt2 - 17/36288)*e2^6*e4 + (107/110592*isqrt2 + 1819/1451520)*e2^4*e4^2 + (-5/4608*isqrt2 - 17/12096)*e2^2*e4^3 + (1/2304*isqrt2 + 17/30240)*e4^4)*z1^6*z2^8 + ((13/290304*isqrt2 - 1/145152)*e2^8 + (-13/36288*isqrt2 + 1/18144)*e2^6*e4 + (1391/1451520*isqrt2 - 107/725760)*e2^4*e4^2 + (-13/12096*isqrt2 + 1/6048)*e2^2*e4^3 + (13/30240*isqrt2 - 1/15120)*e4^4)*z1^5*z2^9 + ((11/774144*isqrt2 - 53/1741824)*e2^8 + (-11/96768*isqrt2 + 53/217728)*e2^6*e4 + (1177/3870720*isqrt2 - 5671/8709120)*e2^4*e4^2 + (-11/32256*isqrt2 + 53/72576)*e2^2*e4^3 + (11/80640*isqrt2 - 53/181440)*e4^4)*z1^4*z2^10 + ((-1/290304*isqrt2 - 17/1161216)*e2^8 + (1/36288*isqrt2 + 17/145152)*e2^6*e4 + (-107/1451520*isqrt2 - 1819/5806080)*e2^4*e4^2 + (1/12096*isqrt2 + 17/48384)*e2^2*e4^3 + (-1/30240*isqrt2 - 17/120960)*e4^4)*z1^3*z2^11 + ((-1/331776*isqrt2 - 5/3483648)*e2^8 + (1/41472*isqrt2 + 5/435456)*e2^6*e4 + (-107/1658880*isqrt2 - 107/3483648)*e2^4*e4^2 + (1/13824*isqrt2 + 5/145152)*e2^2*e4^3 + (-1/34560*isqrt2 - 1/72576)*e4^4)*z1^2*z2^12 + ((-1/2156544*isqrt2 + 1/2156544)*e2^8 + (1/269568*isqrt2 - 1/269568)*e2^6*e4 + (-107/10782720*isqrt2 + 107/10782720)*e2^4*e4^2 + (1/89856*isqrt2 - 1/89856)*e2^2*e4^3 + (-1/224640*isqrt2 + 1/224640)*e4^4)*z1*z2^13 + (1/15095808*e2^8 - 1/1886976*e2^6*e4 + 107/75479040*e2^4*e4^2 - 1/628992*e2^2*e4^3 + 1/1572480*e4^4)*z2^14 + (-5/238436352*e2^7*e4 + 29/238436352*e2^5*e4^2 - 5/29804544*e2^3*e4^3 + 1/14902272*e2*e4^4)*z1^16 + ((-5/29804544*isqrt2 - 5/29804544)*e2^7*e4 + (29/29804544*isqrt2 + 29/29804544)*e2^5*e4^2 + (-5/3725568*isqrt2 - 5/3725568)*e2^3*e4^3 + (1/1862784*isqrt2 + 1/1862784)*e2*e4^4)*z1^15*z2 + ((-25/19869696*isqrt2 + 95/178827264)*e2^7*e4 + (145/19869696*isqrt2 - 551/178827264)*e2^5*e4^2 + (-25/2483712*isqrt2 + 95/22353408)*e2^3*e4^3 + (5/1241856*isqrt2 - 19/11176704)*e2*e4^4)*z1^14*z2^2 + ((-5/2322432*isqrt2 + 85/12773376)*e2^7*e4 + (29/2322432*isqrt2 - 493/12773376)*e2^5*e4^2 + (-5/290304*isqrt2 + 85/1596672)*e2^3*e4^3 + (1/145152*isqrt2 - 17/798336)*e2*e4^4)*z1^13*z2^3 + ((65/12773376*isqrt2 + 2885/153280512)*e2^7*e4 + (-377/12773376*isqrt2 - 16733/153280512)*e2^5*e4^2 + (65/1596672*isqrt2 + 2885/19160064)*e2^3*e4^3 + (-13/798336*isqrt2 - 577/9580032)*e2*e4^4)*z1^12*z2^4 + ((25/946176*isqrt2 + 5/266112)*e2^7*e4 + (-145/946176*isqrt2 - 29/266112)*e2^5*e4^2 + (25/118272*isqrt2 + 5/33264)*e2^3*e4^3 + (-5/59136*isqrt2 - 1/16632)*e2*e4^4)*z1^11*z2^5 + ((55/1161216*isqrt2 - 55/3483648)*e2^7*e4 + (-319/1161216*isqrt2 + 319/3483648)*e2^5*e4^2 + (55/145152*isqrt2 - 55/435456)*e2^3*e4^3 + (-11/72576*isqrt2 + 11/217728)*e2*e4^4)*z1^10*z2^6 + ((655/16257024*isqrt2 - 295/4064256)*e2^7*e4 + (-3799/16257024*isqrt2 + 1711/4064256)*e2^5*e4^2 + (655/2032128*isqrt2 - 295/508032)*e2^3*e4^3 + (-131/1016064*isqrt2 + 59/254016)*e2*e4^4)*z1^9*z2^7 + (-5/49152*e2^7*e4 + 29/49152*e2^5*e4^2 - 5/6144*e2^3*e4^3 + 1/3072*e2*e4^4)*z1^8*z2^8 + ((-655/16257024*isqrt2 - 295/4064256)*e2^7*e4 + (3799/16257024*isqrt2 + 1711/4064256)*e2^5*e4^2 + (-655/2032128*isqrt2 - 295/508032)*e2^3*e4^3 + (131/1016064*isqrt2 + 59/254016)*e2*e4^4)*z1^7*z2^9 + ((-55/1161216*isqrt2 - 55/3483648)*e2^7*e4 + (319/1161216*isqrt2 + 319/3483648)*e2^5*e4^2 + (-55/145152*isqrt2 - 55/435456)*e2^3*e4^3 + (11/72576*isqrt2 + 11/217728)*e2*e4^4)*z1^6*z2^10 + ((-25/946176*isqrt2 + 5/266112)*e2^7*e4 + (145/946176*isqrt2 - 29/266112)*e2^5*e4^2 + (-25/118272*isqrt2 + 5/33264)*e2^3*e4^3 + (5/59136*isqrt2 - 1/16632)*e2*e4^4)*z1^5*z2^11 + ((-65/12773376*isqrt2 + 2885/153280512)*e2^7*e4 + (377/12773376*isqrt2 - 16733/153280512)*e2^5*e4^2 + (-65/1596672*isqrt2 + 2885/19160064)*e2^3*e4^3 + (13/798336*isqrt2 - 577/9580032)*e2*e4^4)*z1^4*z2^12 + ((5/2322432*isqrt2 + 85/12773376)*e2^7*e4 + (-29/2322432*isqrt2 - 493/12773376)*e2^5*e4^2 + (5/290304*isqrt2 + 85/1596672)*e2^3*e4^3 + (-1/145152*isqrt2 - 17/798336)*e2*e4^4)*z1^3*z2^13 + ((25/19869696*isqrt2 + 95/178827264)*e2^7*e4 + (-145/19869696*isqrt2 - 551/178827264)*e2^5*e4^2 + (25/2483712*isqrt2 + 95/22353408)*e2^3*e4^3 + (-5/1241856*isqrt2 - 19/11176704)*e2*e4^4)*z1^2*z2^14 + ((5/29804544*isqrt2 - 5/29804544)*e2^7*e4 + (-29/29804544*isqrt2 + 29/29804544)*e2^5*e4^2 + (5/3725568*isqrt2 - 5/3725568)*e2^3*e4^3 + (-1/1862784*isqrt2 + 1/1862784)*e2*e4^4)*z1*z2^15 + (-5/238436352*e2^7*e4 + 29/238436352*e2^5*e4^2 - 5/29804544*e2^3*e4^3 + 1/14902272*e2*e4^4)*z2^16 + (-1/1119744000*e2^10 + 1/123171840*e2^8*e4 - 61/2463436800*e2^6*e4^2 + 1/34214400*e2^4*e4^3 - 1/85536000*e2^2*e4^4)*z1^18 + ((-1/124416000*isqrt2 - 1/124416000)*e2^10 + (1/13685760*isqrt2 + 1/13685760)*e2^8*e4 + (-61/273715200*isqrt2 - 61/273715200)*e2^6*e4^2 + (1/3801600*isqrt2 + 1/3801600)*e2^4*e4^3 + (-1/9504000*isqrt2 - 1/9504000)*e2^2*e4^4)*z1^17*z2 + ((-17/248832000*isqrt2 + 7/186624000)*e2^10 + (17/27371520*isqrt2 - 7/20528640)*e2^8*e4 + (-1037/547430400*isqrt2 + 427/410572800)*e2^6*e4^2 + (17/7603200*isqrt2 - 7/5702400)*e2^4*e4^3 + (-17/19008000*isqrt2 + 7/14256000)*e2^2*e4^4)*z1^16*z2^2 + ((-1/15552000*isqrt2 + 1/2073600)*e2^10 + (1/1710720*isqrt2 - 1/228096)*e2^8*e4 + (-61/34214400*isqrt2 + 61/4561920)*e2^6*e4^2 + (1/475200*isqrt2 - 1/63360)*e2^4*e4^3 + (-1/1188000*isqrt2 + 1/158400)*e2^2*e4^4)*z1^15*z2^3 + ((11/12441600*isqrt2 + 163/149299200)*e2^10 + (-1/124416*isqrt2 - 163/16422912)*e2^8*e4 + (61/2488320*isqrt2 + 9943/328458240)*e2^6*e4^2 + (-1/34560*isqrt2 - 163/4561920)*e2^4*e4^3 + (1/86400*isqrt2 + 163/11404800)*e2^2*e4^4)*z1^14*z2^4 + ((707/248832000*isqrt2 - 119/82944000)*e2^10 + (-707/27371520*isqrt2 + 119/9123840)*e2^8*e4 + (43127/547430400*isqrt2 - 7259/182476800)*e2^6*e4^2 + (-707/7603200*isqrt2 + 119/2534400)*e2^4*e4^3 + (707/19008000*isqrt2 - 119/6336000)*e2^2*e4^4)*z1^13*z2^5 + ((91/99532800*isqrt2 - 3829/447897600)*e2^10 + (-91/10948608*isqrt2 + 3829/49268736)*e2^8*e4 + (5551/218972160*isqrt2 - 233569/985374720)*e2^6*e4^2 + (-91/3041280*isqrt2 + 3829/13685760)*e2^4*e4^3 + (91/7603200*isqrt2 - 3829/34214400)*e2^2*e4^4)*z1^12*z2^6 + ((-251/31104000*isqrt2 - 691/82944000)*e2^10 + (251/3421440*isqrt2 + 691/9123840)*e2^8*e4 + (-15311/68428800*isqrt2 - 42151/182476800)*e2^6*e4^2 + (251/950400*isqrt2 + 691/2534400)*e2^4*e4^3 + (-251/2376000*isqrt2 - 691/6336000)*e2^2*e4^4)*z1^11*z2^7 + ((-5929/497664000*isqrt2 + 3179/373248000)*e2^10 + (539/4976640*isqrt2 - 289/3732480)*e2^8*e4 + (-32879/99532800*isqrt2 + 17629/74649600)*e2^6*e4^2 + (539/1382400*isqrt2 - 289/1036800)*e2^4*e4^3 + (-539/3456000*isqrt2 + 289/2592000)*e2^2*e4^4)*z1^10*z2^8 + (517/24883200*e2^10 - 47/248832*e2^8*e4 + 2867/4976640*e2^6*e4^2 - 47/69120*e2^4*e4^3 + 47/172800*e2^2*e4^4)*z1^9*z2^9 + ((5929/497664000*isqrt2 + 3179/373248000)*e2^10 + (-539/4976640*isqrt2 - 289/3732480)*e2^8*e4 + (32879/99532800*isqrt2 + 17629/74649600)*e2^6*e4^2 + (-539/1382400*isqrt2 - 289/1036800)*e2^4*e4^3 + (539/3456000*isqrt2 + 289/2592000)*e2^2*e4^4)*z1^8*z2^10 + ((251/31104000*isqrt2 - 691/82944000)*e2^10 + (-251/3421440*isqrt2 + 691/9123840)*e2^8*e4 + (15311/68428800*isqrt2 - 42151/182476800)*e2^6*e4^2 + (-251/950400*isqrt2 + 691/2534400)*e2^4*e4^3 + (251/2376000*isqrt2 - 691/6336000)*e2^2*e4^4)*z1^7*z2^11 + ((-91/99532800*isqrt2 - 3829/447897600)*e2^10 + (91/10948608*isqrt2 + 3829/49268736)*e2^8*e4 + (-5551/218972160*isqrt2 - 233569/985374720)*e2^6*e4^2 + (91/3041280*isqrt2 + 3829/13685760)*e2^4*e4^3 + (-91/7603200*isqrt2 - 3829/34214400)*e2^2*e4^4)*z1^6*z2^12 + ((-707/248832000*isqrt2 - 119/82944000)*e2^10 + (707/27371520*isqrt2 + 119/9123840)*e2^8*e4 + (-43127/547430400*isqrt2 - 7259/182476800)*e2^6*e4^2 + (707/7603200*isqrt2 + 119/2534400)*e2^4*e4^3 + (-707/19008000*isqrt2 - 119/6336000)*e2^2*e4^4)*z1^5*z2^13 + ((-11/12441600*isqrt2 + 163/149299200)*e2^10 + (1/124416*isqrt2 - 163/16422912)*e2^8*e4 + (-61/2488320*isqrt2 + 9943/328458240)*e2^6*e4^2 + (1/34560*isqrt2 - 163/4561920)*e2^4*e4^3 + (-1/86400*isqrt2 + 163/11404800)*e2^2*e4^4)*z1^4*z2^14 + ((1/15552000*isqrt2 + 1/2073600)*e2^10 + (-1/1710720*isqrt2 - 1/228096)*e2^8*e4 + (61/34214400*isqrt2 + 61/4561920)*e2^6*e4^2 + (-1/475200*isqrt2 - 1/63360)*e2^4*e4^3 + (1/1188000*isqrt2 + 1/158400)*e2^2*e4^4)*z1^3*z2^15 + ((17/248832000*isqrt2 + 7/186624000)*e2^10 + (-17/27371520*isqrt2 - 7/20528640)*e2^8*e4 + (1037/547430400*isqrt2 + 427/410572800)*e2^6*e4^2 + (-17/7603200*isqrt2 - 7/5702400)*e2^4*e4^3 + (17/19008000*isqrt2 + 7/14256000)*e2^2*e4^4)*z1^2*z2^16 + ((1/124416000*isqrt2 - 1/124416000)*e2^10 + (-1/13685760*isqrt2 + 1/13685760)*e2^8*e4 + (61/273715200*isqrt2 - 61/273715200)*e2^6*e4^2 + (-1/3801600*isqrt2 + 1/3801600)*e2^4*e4^3 + (1/9504000*isqrt2 - 1/9504000)*e2^2*e4^4)*z1*z2^17 + (-1/1119744000*e2^10 + 1/123171840*e2^8*e4 - 61/2463436800*e2^6*e4^2 + 1/34214400*e2^4*e4^3 - 1/85536000*e2^2*e4^4)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/e6.txt <==
28*e2^3 + (7/40*e2^6 - 7/8*e2^4*e4 + 7/10*e2^2*e4^2)*z1^6 + ((21/40*isqrt2 + 21/40)*e2^6 + (-21/8*isqrt2 - 21/8)*e2^4*e4 + (21/10*isqrt2 + 21/10)*e2^2*e4^2)*z1^5*z2 + ((21/16*isqrt2 - 7/8)*e2^6 + (-105/16*isqrt2 + 35/8)*e2^4*e4 + (21/4*isqrt2 - 7/2)*e2^2*e4^2)*z1^4*z2^2 + (-21/8*e2^6 + 105/8*e2^4*e4 - 21/2*e2^2*e4^2)*z1^3*z2^3 + ((-21/16*isqrt2 - 7/8)*e2^6 + (105/16*isqrt2 + 35/8)*e2^4*e4 + (-21/4*isqrt2 - 7/2)*e2^2*e4^2)*z1^2*z2^4 + ((-21/40*isqrt2 + 21/40)*e2^6 + (21/8*isqrt2 - 21/8)*e2^4*e4 + (-21/10*isqrt2 + 21/10)*e2^2*e4^2)*z1*z2^5 + (7/40*e2^6 - 7/8*e2^4*e4 + 7/10*e2^2*e4^2)*z2^6 + (-1/64*e2^7 + 5/64*e2^5*e4 - 1/16*e2^3*e4^2)*z1^8 + ((-1/16*isqrt2 - 1/16)*e2^7 + (5/16*isqrt2 + 5/16)*e2^5*e4 + (-1/4*isqrt2 - 1/4)*e2^3*e4^2)*z1^7*z2 + ((-7/32*isqrt2 + 7/96)*e2^7 + (35/32*isqrt2 - 35/96)*e2^5*e4 + (-7/8*isqrt2 + 7/24)*e2^3*e4^2)*z1^6*z2^2 + ((-7/32*isqrt2 + 7/16)*e2^7 + (35/32*isqrt2 - 35/16)*e2^5*e4 + (-7/8*isqrt2 + 7/4)*e2^3*e4^2)*z1^5*z2^3 + (119/192*e2^7 - 595/192*e2^5*e4 + 119/48*e2^3*e4^2)*z1^4*z2^4 + ((7/32*isqrt2 + 7/16)*e2^7 + (-35/32*isqrt2 - 35/16)*e2^5*e4 + (7/8*isqrt2 + 7/4)*e2^3*e4^2)*z1^3*z2^5 + ((7/32*isqrt2 + 7/96)*e2^7 + (-35/32*isqrt2 - 35/96)*e2^5*e4 + (7/8*isqrt2 + 7/24)*e2^3*e4^2)*z1^2*z2^6 + ((1/16*isqrt2 - 1/16)*e2^7 + (-5/16*isqrt2 + 5/16)*e2^5*e4 + (1/4*isqrt2 - 1/4)*e2^3*e4^2)*z1*z2^7 + (-1/64*e2^7 + 5/64*e2^5*e4 - 1/16*e2^3*e4^2)*z2^8 + (49/172800*e2^9 - 7/2160*e2^7*e4 + 2023/172800*e2^5*e4^2 - 7/480*e2^3*e4^3 + 7/1200*e2*e4^4)*z1^12 + ((49/28800*isqrt2 + 49/28800)*e2^9 + (-7/360*isqrt2 - 7/360)*e2^7*e4 + (2023/28800*isqrt2 + 2023/28800)*e2^5*e4^2 + (-7/80*isqrt2 - 7/80)*e2^3*e4^3 + (7/200*isqrt2 + 7/200)*e2*e4^4)*z1^11*z2 + ((539/57600*isqrt2 - 931/172800)*e2^9 + (-77/720*isqrt2 + 133/2160)*e2^7*e4 + (22253/57600*isqrt2 - 38437/172800)*e2^5*e4^2 + (-77/160*isqrt2 + 133/480)*e2^3*e4^3 + (77/400*isqrt2 - 133/1200)*e2*e4^4)*z1^10*z2^2 + ((49/11520*isqrt2 - 49/1152)*e2^9 + (-7/144*isqrt2 + 35/72)*e2^7*e4 + (2023/11520*isqrt2 - 2023/1152)*e2^5*e4^2 + (-7/32*isqrt2 + 35/16)*e2^3*e4^3 + (7/80*isqrt2 - 7/8)*e2*e4^4)*z1^9*z2^3 + ((-49/960*isqrt2 - 245/4608)*e2^9 + (7/12*isqrt2 + 175/288)*e2^7*e4 + (-2023/960*isqrt2 - 10115/4608)*e2^5*e4^2 + (21/8*isqrt2 + 175/64)*e2^3*e4^3 + (-21/20*isqrt2 - 35/32)*e2*e4^4)*z1^8*z2^4 + ((-833/9600*isqrt2 + 49/800)*e2^9 + (119/120*isqrt2 - 7/10)*e2^7*e4 + (-34391/9600*isqrt2 + 2023/800)*e2^5*e4^2 + (357/80*isqrt2 - 63/20)*e2^3*e4^3 + (-357/200*isqrt2 + 63/50)*e2*e4^4)*z1^7*z2^5 + (6811/43200*e2^9 - 973/540*e2^7*e4 + 281197/43200*e2^5*e4^2 - 973/120*e2^3*e4^3 + 973/300*e2*e4^4)*z1^6*z2^6 + ((833/9600*isqrt2 + 49/800)*e2^9 + (-119/120*isqrt2 - 7/10)*e2^7*e4 + (34391/9600*isqrt2 + 2023/800)*e2^5*e4^2 + (-357/80*isqrt2 - 63/20)*e2^3*e4^3 + (357/200*isqrt2 + 63/50)*e2*e4^4)*z1^5*z2^7 + ((49/960*isqrt2 - 245/4608)*e2^9 + (-7/12*isqrt2 + 175/288)*e2^7*e4 + (2023/960*isqrt2 - 10115/4608)*e2^5*e4^2 + (-21/8*isqrt2 + 175/64)*e2^3*e4^3 + (21/20*isqrt2 - 35/32)*e2*e4^4)*z1^4*z2^8 + ((-49/11520*isqrt2 - 49/1152)*e2^9 + (7/144*isqrt2 + 35/72)*e2^7*e4 + (-2023/11520*isqrt2 - 2023/1152)*e2^5*e4^2 + (7/32*isqrt2 + 35/16)*e2^3*e4^3 + (-7/80*isqrt2 - 7/8)*e2*e4^4)*z1^3*z2^9 + ((-539/57600*isqrt2 - 931/172800)*e2^9 + (77/720*isqrt2 + 133/2160)*e2^7*e4 + (-22253/57600*isqrt2 - 38437/172800)*e2^5*e4^2 + (77/160*isqrt2 + 133/480)*e2^3*e4^3 + (-77/400*isqrt2 - 133/1200)*e2*e4^4)*z1^2*z2^10 + ((-49/28800*isqrt2 + 49/28800)*e2^9 + (7/360*isqrt2 - 7/360)*e2^7*e4 + (-2023/28800*isqrt2 + 2023/28800)*e2^5*e4^2 + (7/80*isqrt2 - 7/80)*e2^3*e4^3 + (-7/200*isqrt2 + 7/200)*e2*e4^4)*z1*z2^11 + (49/172800*e2^9 - 7/2160*e2^7*e4 + 2023/172800*e2^5*e4^2 - 7/480*e2^3*e4^3 + 7/1200*e2*e4^4)*z2^12 + (-229/3594240*e2^10 + 115/179712*e2^8*e4 - 1523/718848*e2^6*e4^2 + 77/29952*e2^4*e4^3 - 77/74880*e2^2*e4^4)*z1^14 + ((-1603/3594240*isqrt2 - 1603/3594240)*e2^10 + (805/179712*isqrt2 + 805/179712)*e2^8*e4 + (-10661/718848*isqrt2 - 10661/718848)*e2^6*e4^2 + (539/29952*isqrt2 + 539/29952)*e2^4*e4^3 + (-539/74880*isqrt2 - 539/74880)*e2^2*e4^4)*z1^13*z2 + ((-1603/552960*isqrt2 + 229/165888)*e2^10 + (805/27648*isqrt2 - 575/41472)*e2^8*e4 + (-10661/110592*isqrt2 + 7615/165888)*e2^6*e4^2 + (539/4608*isqrt2 - 385/6912)*e2^4*e4^3 + (-539/11520*isqrt2 + 77/3456)*e2^2*e4^4)*z1^12*z2^2 + ((-229/69120*isqrt2 + 3893/276480)*e2^10 + (115/3456*isqrt2 - 1955/13824)*e2^8*e4 + (-1523/13824*isqrt2 + 25891/55296)*e2^6*e4^2 + (77/576*isqrt2 - 1309/2304)*e2^4*e4^3 + (-77/1440*isqrt2 + 1309/5760)*e2^2*e4^4)*z1^11*z2^3 + ((2519/184320*isqrt2 + 12137/414720)*e2^10 + (-1265/9216*isqrt2 - 6095/20736)*e2^8*e4 + (16753/36864*isqrt2 + 80719/82944)*e2^6*e4^2 + (-847/1536*isqrt2 - 4081/3456)*e2^4*e4^3 + (847/3840*isqrt2 + 4081/8640)*e2^2*e4^4)*z1^10*z2^4 + ((2977/69120*isqrt2 + 229/34560)*e2^10 + (-1495/3456*isqrt2 - 115/1728)*e2^8*e4 + (19799/13824*isqrt2 + 1523/6912)*e2^6*e4^2 + (-1001/576*isqrt2 - 77/288)*e2^4*e4^3 + (1001/1440*isqrt2 + 77/720)*e2^2*e4^4)*z1^9*z2^5 + ((1603/36864*isqrt2 - 3893/69120)*e2^10 + (-4025/9216*isqrt2 + 1955/3456)*e2^8*e4 + (53305/36864*isqrt2 - 25891/13824)*e2^6*e4^2 + (-2695/1536*isqrt2 + 1309/576)*e2^4*e4^3 + (539/768*isqrt2 - 1309/1440)*e2^2*e4^4)*z1^8*z2^6 + (-8473/92160*e2^10 + 4255/4608*e2^8*e4 - 56351/18432*e2^6*e4^2 + 2849/768*e2^4*e4^3 - 2849/1920*e2^2*e4^4)*z1^7*z2^7 + ((-1603/36864*isqrt2 - 3893/69120)*e2^10 + (4025/9216*isqrt2 + 1955/3456)*e2^8*e4 + (-53305/36864*isqrt2 - 25891/13824)*e2^6*e4^2 + (2695/1536*isqrt2 + 1309/576)*e2^4*e4^3 + (-539/768*isqrt2 - 1309/1440)*e2^2*e4^4)*z1^6*z2^8 + ((-2977/69120*isqrt2 + 229/34560)*e2^10 + (1495/3456*isqrt2 - 115/1728)*e2^8*e4 + (-19799/13824*isqrt2 + 1523/6912)*e2^6*e4^2 + (1001/576*isqrt2 - 77/288)*e2^4*e4^3 + (-1001/1440*isqrt2 + 77/720)*e2^2*e4^4)*z1^5*z2^9 + ((-2519/184320*isqrt2 + 12137/414720)*e2^10 + (1265/9216*isqrt2 - 6095/20736)*e2^8*e4 + (-16753/36864*isqrt2 + 80719/82944)*e2^6*e4^2 + (847/1536*isqrt2 - 4081/3456)*e2^4*e4^3 + (-847/3840*isqrt2 + 4081/8640)*e2^2*e4^4)*z1^4*z2^10 + ((229/69120*isqrt2 + 3893/276480)*e2^10 + (-115/3456*isqrt2 - 1955/13824)*e2^8*e4 + (1523/13824*isqrt2 + 25891/55296)*e2^6*e4^2 + (-77/576*isqrt2 - 1309/2304)*e2^4*e4^3 + (77/1440*isqrt2 + 1309/5760)*e2^2*e4^4)*z1^3*z2^11 + ((1603/552960*isqrt2 + 229/165888)*e2^10 + (-805/27648*isqrt2 - 575/41472)*e2^8*e4 + (10661/110592*isqrt2 + 7615/165888)*e2^6*e4^2 + (-539/4608*isqrt2 - 385/6912)*e2^4*e4^3 + (539/11520*isqrt2 + 77/3456)*e2^2*e4^4)*z1^2*z2^12 + ((1603/3594240*isqrt2 - 1603/3594240)*e2^10 + (-805/179712*isqrt2 + 805/179712)*e2^8*e4 + (10661/718848*isqrt2 - 10661/718848)*e2^6*e4^2 + (-539/29952*isqrt2 + 539/29952)*e2^4*e4^3 + (539/74880*isqrt2 - 539/74880)*e2^2*e4^4)*z1*z2^13 + (-229/3594240*e2^10 + 115/179712*e2^8*e4 - 1523/718848*e2^6*e4^2 + 77/29952*e2^4*e4^3 - 77/74880*e2^2*e4^4)*z2^14 + (1/344064*e2^11 - 335/11354112*e2^9*e4 + 559/5677056*e2^7*e4^2 - 85/709632*e2^5*e4^3 + 17/354816*e2^3*e4^4)*z1^16 + ((1/43008*isqrt2 + 1/43008)*e2^11 + (-335/1419264*isqrt2 - 335/1419264)*e2^9*e4 + (559/709632*isqrt2 + 559/709632)*e2^7*e4^2 + (-85/88704*isqrt2 - 85/88704)*e2^5*e4^3 + (17/44352*isqrt2 + 17/44352)*e2^3*e4^4)*z1^15*z2 + ((5/28672*isqrt2 - 19/258048)*e2^11 + (-1675/946176*isqrt2 + 6365/8515584)*e2^9*e4 + (2795/473088*isqrt2 - 10621/4257792)*e2^7*e4^2 + (-425/59136*isqrt2 + 1615/532224)*e2^5*e4^3 + (85/29568*isqrt2 - 323/266112)*e2^3*e4^4)*z1^14*z2^2 + ((11/36864*isqrt2 - 17/18432)*e2^11 + (-335/110592*isqrt2 + 5695/608256)*e2^9*e4 + (559/55296*isqrt2 - 9503/304128)*e2^7*e4^2 + (-85/6912*isqrt2 + 1445/38016)*e2^5*e4^3 + (17/3456*isqrt2 - 289/19008)*e2^3*e4^4)*z1^13*z2^3 + ((-13/18432*isqrt2 - 577/221184)*e2^11 + (4355/608256*isqrt2 + 193295/7299072)*e2^9*e4 + (-7267/304128*isqrt2 - 322543/3649536)*e2^7*e4^2 + (1105/38016*isqrt2 + 49045/456192)*e2^5*e4^3 + (-221/19008*isqrt2 - 9809/228096)*e2^3*e4^4)*z1^12*z2^4 + ((-15/4096*isqrt2 - 1/384)*e2^11 + (1675/45056*isqrt2 + 335/12672)*e2^9*e4 + (-2795/22528*isqrt2 - 559/6336)*e2^7*e4^2 + (425/2816*isqrt2 + 85/792)*e2^5*e4^3 + (-85/1408*isqrt2 - 17/396)*e2^3*e4^4)*z1^11*z2^5 + ((-121/18432*isqrt2 + 121/55296)*e2^11 + (3685/55296*isqrt2 - 3685/165888)*e2^9*e4 + (-6149/27648*isqrt2 + 6149/82944)*e2^7*e4^2 + (935/3456*isqrt2 - 935/10368)*e2^5*e4^3 + (-187/1728*isqrt2 + 187/5184)*e2^3*e4^4)*z1^10*z2^6 + ((-1441/258048*isqrt2 + 649/64512)*e2^11 + (43885/774144*isqrt2 - 19765/193536)*e2^9*e4 + (-73229/387072*isqrt2 + 32981/96768)*e2^7*e4^2 + (11135/48384*isqrt2 - 5015/12096)*e2^5*e4^3 + (-2227/24192*isqrt2 + 1003/6048)*e2^3*e4^4)*z1^9*z2^7 + (231/16384*e2^11 - 2345/16384*e2^9*e4 + 3913/8192*e2^7*e4^2 - 595/1024*e2^5*e4^3 + 119/512*e2^3*e4^4)*z1^8*z2^8 + ((1441/258048*isqrt2 + 649/64512)*e2^11 + (-43885/774144*isqrt2 - 19765/193536)*e2^9*e4 + (73229/387072*isqrt2 + 32981/96768)*e2^7*e4^2 + (-11135/48384*isqrt2 - 5015/12096)*e2^5*e4^3 + (2227/24192*isqrt2 + 1003/6048)*e2^3*e4^4)*z1^7*z2^9 + ((121/18432*isqrt2 + 121/55296)*e2^11 + (-3685/55296*isqrt2 - 3685/165888)*e2^9*e4 + (6149/27648*isqrt2 + 6149/82944)*e2^7*e4^2 + (-935/3456*isqrt2 - 935/10368)*e2^5*e4^3 + (187/1728*isqrt2 + 187/5184)*e2^3*e4^4)*z1^6*z2^10 + ((15/4096*isqrt2 - 1/384)*e2^11 + (-1675/45056*isqrt2 + 335/12672)*e2^9*e4 + (2795/22528*isqrt2 - 559/6336)*e2^7*e4^2 + (-425/2816*isqrt2 + 85/792)*e2^5*e4^3 + (85/1408*isqrt2 - 17/396)*e2^3*e4^4)*z1^5*z2^11 + ((13/18432*isqrt2 - 577/221184)*e2^11 + (-4355/608256*isqrt2 + 193295/7299072)*e2^9*e4 + (7267/304128*isqrt2 - 322543/3649536)*e2^7*e4^2 + (-1105/38016*isqrt2 + 49045/456192)*e2^5*e4^3 + (221/19008*isqrt2 - 9809/228096)*e2^3*e4^4)*z1^4*z2^12 + ((-11/36864*isqrt2 - 17/18432)*e2^11 + (335/110592*isqrt2 + 5695/608256)*e2^9*e4 + (-559/55296*isqrt2 - 9503/304128)*e2^7*e4^2 + (85/6912*isqrt2 + 1445/38016)*e2^5*e4^3 + (-17/3456*isqrt2 - 289/19008)*e2^3*e4^4)*z1^3*z2^13 + ((-5/28672*isqrt2 - 19/258048)*e2^11 + (1675/946176*isqrt2 + 6365/8515584)*e2^9*e4 + (-2795/473088*isqrt2 - 10621/4257792)*e2^7*e4^2 + (425/59136*isqrt2 + 1615/532224)*e2^5*e4^3 + (-85/29568*isqrt2 - 323/266112)*e2^3*e4^4)*z1^2*z2^14 + ((-1/43008*isqrt2 + 1/43008)*e2^11 + (335/1419264*isqrt2 - 335/1419264)*e2^9*e4 + (-559/709632*isqrt2 + 559/709632)*e2^7*e4^2 + (85/88704*isqrt2 - 85/88704)*e2^5*e4^3 + (-17/44352*isqrt2 + 17/44352)*e2^3*e4^4)*z1*z2^15 + (1/344064*e2^11 - 335/11354112*e2^9*e4 + 559/5677056*e2^7*e4^2 - 85/709632*e2^5*e4^3 + 17/354816*e2^3*e4^4)*z2^16 + (-77/746496000*e2^12 - 413/1642291200*e2^10*e4 + 85127/8211456000*e2^8*e4^2 - 8743/182476800*e2^6*e4^3 + 18809/228096000*e2^4*e4^4 - 7/115200*e2^2*e4^5 + 7/432000*e4^6)*z1^18 + ((-77/82944000*isqrt2 - 77/82944000)*e2^12 + (-413/182476800*isqrt2 - 413/182476800)*e2^10*e4 + (85127/912384000*isqrt2 + 85127/912384000)*e2^8*e4^2 + (-8743/20275200*isqrt2 - 8743/20275200)*e2^6*e4^3 + (18809/25344000*isqrt2 + 18809/25344000)*e2^4*e4^4 + (-7/12800*isqrt2 - 7/12800)*e2^2*e4^5 + (7/48000*isqrt2 + 7/48000)*e4^6)*z1^17*z2 + ((-1309/165888000*isqrt2 + 539/124416000)*e2^12 + (-7021/364953600*isqrt2 + 2891/273715200)*e2^10*e4 + (1447159/1824768000*isqrt2 - 595889/1368576000)*e2^8*e4^2 + (-148631/40550400*isqrt2 + 61201/30412800)*e2^6*e4^3 + (319753/50688000*isqrt2 - 131663/38016000)*e2^4*e4^4 + (-119/25600*isqrt2 + 49/19200)*e2^2*e4^5 + (119/96000*isqrt2 - 49/72000)*e4^6)*z1^16*z2^2 + ((-77/10368000*isqrt2 + 77/1382400)*e2^12 + (-413/22809600*isqrt2 + 413/3041280)*e2^10*e4 + (85127/114048000*isqrt2 - 85127/15206400)*e2^8*e4^2 + (-8743/2534400*isqrt2 + 8743/337920)*e2^6*e4^3 + (18809/3168000*isqrt2 - 18809/422400)*e2^4*e4^4 + (-7/1600*isqrt2 + 21/640)*e2^2*e4^5 + (7/6000*isqrt2 - 7/800)*e4^6)*z1^15*z2^3 + ((847/8294400*isqrt2 + 12551/99532800)*e2^12 + (413/1658880*isqrt2 + 67319/218972160)*e2^10*e4 + (-85127/8294400*isqrt2 - 13875701/1094860800)*e2^8*e4^2 + (8743/184320*isqrt2 + 1425109/24330240)*e2^6*e4^3 + (-18809/230400*isqrt2 - 3065867/30412800)*e2^4*e4^4 + (77/1280*isqrt2 + 1141/15360)*e2^2*e4^5 + (-77/4800*isqrt2 - 1141/57600)*e4^6)*z1^14*z2^4 + ((54439/165888000*isqrt2 - 9163/55296000)*e2^12 + (291991/364953600*isqrt2 - 49147/121651200)*e2^10*e4 + (-60184789/1824768000*isqrt2 + 10130113/608256000)*e2^8*e4^2 + (6181301/40550400*isqrt2 - 1040417/13516800)*e2^6*e4^3 + (-13297963/50688000*isqrt2 + 2238271/16896000)*e2^4*e4^4 + (4949/25600*isqrt2 - 2499/25600)*e2^2*e4^5 + (-4949/96000*isqrt2 + 833/32000)*e4^6)*z1^13*z2^5 + ((7007/66355200*isqrt2 - 294833/298598400)*e2^12 + (37583/145981440*isqrt2 - 1581377/656916480)*e2^10*e4 + (-7746557/729907200*isqrt2 + 325951283/3284582400)*e2^8*e4^2 + (795613/16220160*isqrt2 - 33476947/72990720)*e2^6*e4^3 + (-1711619/20275200*isqrt2 + 72019661/91238400)*e2^4*e4^4 + (637/10240*isqrt2 - 26803/46080)*e2^2*e4^5 + (-637/38400*isqrt2 + 26803/172800)*e4^6)*z1^12*z2^6 + ((-19327/20736000*isqrt2 - 53207/55296000)*e2^12 + (-103663/45619200*isqrt2 - 285383/121651200)*e2^10*e4 + (21366877/228096000*isqrt2 + 58822757/608256000)*e2^8*e4^2 + (-2194493/5068800*isqrt2 - 6041413/13516800)*e2^6*e4^3 + (4721059/6336000*isqrt2 + 12997019/16896000)*e2^4*e4^4 + (-1757/3200*isqrt2 - 14511/25600)*e2^2*e4^5 + (1757/12000*isqrt2 + 4837/32000)*e4^6)*z1^11*z2^7 + ((-456533/331776000*isqrt2 + 244783/248832000)*e2^12 + (-222607/66355200*isqrt2 + 119357/49766400)*e2^10*e4 + (45883453/331776000*isqrt2 - 24601703/248832000)*e2^8*e4^2 + (-4712477/7372800*isqrt2 + 2526727/5529600)*e2^6*e4^3 + (10138051/9216000*isqrt2 - 5435801/6912000)*e2^4*e4^4 + (-41503/51200*isqrt2 + 22253/38400)*e2^2*e4^5 + (41503/192000*isqrt2 - 22253/144000)*e4^6)*z1^10*z2^8 + (39809/16588800*e2^12 + 19411/3317760*e2^10*e4 - 4000969/16588800*e2^8*e4^2 + 410921/368640*e2^6*e4^3 - 884023/460800*e2^4*e4^4 + 3619/2560*e2^2*e4^5 - 3619/9600*e4^6)*z1^9*z2^9 + ((456533/331776000*isqrt2 + 244783/248832000)*e2^12 + (222607/66355200*isqrt2 + 119357/49766400)*e2^10*e4 + (-45883453/331776000*isqrt2 - 24601703/248832000)*e2^8*e4^2 + (4712477/7372800*isqrt2 + 2526727/5529600)*e2^6*e4^3 + (-10138051/9216000*isqrt2 - 5435801/6912000)*e2^4*e4^4 + (41503/51200*isqrt2 + 22253/38400)*e2^2*e4^5 + (-41503/192000*isqrt2 - 22253/144000)*e4^6)*z1^8*z2^10 + ((19327/20736000*isqrt2 - 53207/55296000)*e2^12 + (103663/45619200*isqrt2 - 285383/121651200)*e2^10*e4 + (-21366877/228096000*isqrt2 + 58822757/608256000)*e2^8*e4^2 + (2194493/5068800*isqrt2 - 6041413/13516800)*e2^6*e4^3 + (-4721059/6336000*isqrt2 + 12997019/16896000)*e2^4*e4^4 + (1757/3200*isqrt2 - 14511/25600)*e2^2*e4^5 + (-1757/12000*isqrt2 + 4837/32000)*e4^6)*z1^7*z2^11 + ((-7007/66355200*isqrt2 - 294833/298598400)*e2^12 + (-37583/145981440*isqrt2 - 1581377/656916480)*e2^10*e4 + (7746557/729907200*isqrt2 + 325951283/3284582400)*e2^8*e4^2 + (-795613/16220160*isqrt2 - 33476947/72990720)*e2^6*e4^3 + (1711619/20275200*isqrt2 + 72019661/91238400)*e2^4*e4^4 + (-637/10240*isqrt2 - 26803/46080)*e2^2*e4^5 + (637/38400*isqrt2 + 26803/172800)*e4^6)*z1^6*z2^12 + ((-54439/165888000*isqrt2 - 9163/55296000)*e2^12 + (-291991/364953600*isqrt2 - 49147/121651200)*e2^10*e4 + (60184789/1824768000*isqrt2 + 10130113/608256000)*e2^8*e4^2 + (-6181301/40550400*isqrt2 - 1040417/13516800)*e2^6*e4^3 + (13297963/50688000*isqrt2 + 2238271/16896000)*e2^4*e4^4 + (-4949/25600*isqrt2 - 2499/25600)*e2^2*e4^5 + (4949/96000*isqrt2 + 833/32000)*e4^6)*z1^5*z2^13 + ((-847/8294400*isqrt2 + 12551/99532800)*e2^12 + (-413/1658880*isqrt2 + 67319/218972160)*e2^10*e4 + (85127/8294400*isqrt2 - 13875701/1094860800)*e2^8*e4^2 + (-8743/184320*isqrt2 + 1425109/24330240)*e2^6*e4^3 + (18809/230400*isqrt2 - 3065867/30412800)*e2^4*e4^4 + (-77/1280*isqrt2 + 1141/15360)*e2^2*e4^5 + (77/4800*isqrt2 - 1141/57600)*e4^6)*z1^4*z2^14 + ((77/10368000*isqrt2 + 77/1382400)*e2^12 + (413/22809600*isqrt2 + 413/3041280)*e2^10*e4 + (-85127/114048000*isqrt2 - 85127/15206400)*e2^8*e4^2 + (8743/2534400*isqrt2 + 8743/337920)*e2^6*e4^3 + (-18809/3168000*isqrt2 - 18809/422400)*e2^4*e4^4 + (7/1600*isqrt2 + 21/640)*e2^2*e4^5 + (-7/6000*isqrt2 - 7/800)*e4^6)*z1^3*z2^15 + ((1309/165888000*isqrt2 + 539/124416000)*e2^12 + (7021/364953600*isqrt2 + 2891/273715200)*e2^10*e4 + (-1447159/1824768000*isqrt2 - 595889/1368576000)*e2^8*e4^2 + (148631/40550400*isqrt2 + 61201/30412800)*e2^6*e4^3 + (-319753/50688000*isqrt2 - 131663/38016000)*e2^4*e4^4 + (119/25600*isqrt2 + 49/19200)*e2^2*e4^5 + (-119/96000*isqrt2 - 49/72000)*e4^6)*z1^2*z2^16 + ((77/82944000*isqrt2 - 77/82944000)*e2^12 + (413/182476800*isqrt2 - 413/182476800)*e2^10*e4 + (-85127/912384000*isqrt2 + 85127/912384000)*e2^8*e4^2 + (8743/20275200*isqrt2 - 8743/20275200)*e2^6*e4^3 + (-18809/25344000*isqrt2 + 18809/25344000)*e2^4*e4^4 + (7/12800*isqrt2 - 7/12800)*e2^2*e4^5 + (-7/48000*isqrt2 + 7/48000)*e4^6)*z1*z2^17 + (-77/746496000*e2^12 - 413/1642291200*e2^10*e4 + 85127/8211456000*e2^8*e4^2 - 8743/182476800*e2^6*e4^3 + 18809/228096000*e2^4*e4^4 - 7/115200*e2^2*e4^5 + 7/432000*e4^6)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/f1.txt <==
2*e2^2 + (1/12*e2^4 - 5/12*e2^2*e4 + 1/3*e4^2)*z1^4 + ((1/6*isqrt2)*e2^4 + (-5/6*isqrt2)*e2^2*e4 + (2/3*isqrt2)*e4^2)*z1^3*z2 + (-1/3*e2^4 + 5/3*e2^2*e4 - 4/3*e4^2)*z1^2*z2^2 + ((-1/6*isqrt2)*e2^4 + (5/6*isqrt2)*e2^2*e4 + (-2/3*isqrt2)*e4^2)*z1*z2^3 + (1/12*e2^4 - 5/12*e2^2*e4 + 1/3*e4^2)*z2^4 + (1/45*e2^5 - 1/9*e2^3*e4 + 4/45*e2*e4^2)*z1^6 + ((1/15*isqrt2 + 1/15)*e2^5 + (-1/3*isqrt2 - 1/3)*e2^3*e4 + (4/15*isqrt2 + 4/15)*e2*e4^2)*z1^5*z2 + ((1/6*isqrt2 - 1/9)*e2^5 + (-5/6*isqrt2 + 5/9)*e2^3*e4 + (2/3*isqrt2 - 4/9)*e2*e4^2)*z1^4*z2^2 + (-1/3*e2^5 + 5/3*e2^3*e4 - 4/3*e2*e4^2)*z1^3*z2^3 + ((-1/6*isqrt2 - 1/9)*e2^5 + (5/6*isqrt2 + 5/9)*e2^3*e4 + (-2/3*isqrt2 - 4/9)*e2*e4^2)*z1^2*z2^4 + ((-1/15*isqrt2 + 1/15)*e2^5 + (1/3*isqrt2 - 1/3)*e2^3*e4 + (-4/15*isqrt2 + 4/15)*e2*e4^2)*z1*z2^5 + (1/45*e2^5 - 1/9*e2^3*e4 + 4/45*e2*e4^2)*z2^6 + (-1/1344*e2^6 + 5/1344*e2^4*e4 - 1/336*e2^2*e4^2)*z1^8 + ((-1/336*isqrt2 + 1/2016)*e2^6 + (5/336*isqrt2 - 5/2016)*e2^4*e4 + (-1/84*isqrt2 + 1/504)*e2^2*e4^2)*z1^7*z2 + ((1/576*isqrt2 + 23/1728)*e2^6 + (-5/576*isqrt2 - 115/1728)*e2^4*e4 + (1/144*isqrt2 + 23/432)*e2^2*e4^2)*z1^6*z2^2 + ((11/576*isqrt2 - 1/288)*e2^6 + (-55/576*isqrt2 + 5/288)*e2^4*e4 + (11/144*isqrt2 - 1/72)*e2^2*e4^2)*z1^5*z2^3 + (-119/3456*e2^6 + 595/3456*e2^4*e4 - 119/864*e2^2*e4^2)*z1^4*z2^4 + ((-11/576*isqrt2 - 1/288)*e2^6 + (55/576*isqrt2 + 5/288)*e2^4*e4 + (-11/144*isqrt2 - 1/72)*e2^2*e4^2)*z1^3*z2^5 + ((-1/576*isqrt2 + 23/1728)*e2^6 + (5/576*isqrt2 - 115/1728)*e2^4*e4 + (-1/144*isqrt2 + 23/432)*e2^2*e4^2)*z1^2*z2^6 + ((1/336*isqrt2 + 1/2016)*e2^6 + (-5/336*isqrt2 - 5/2016)*e2^4*e4 + (1/84*isqrt2 + 1/504)*e2^2*e4^2)*z1*z2^7 + (-1/1344*e2^6 + 5/1344*e2^4*e4 - 1/336*e2^2*e4^2)*z2^8 + (-1/12960*e2^7 + 1/2592*e2^5*e4 - 1/3240*e2^3*e4^2)*z1^10 + ((-1/2592*isqrt2 - 1/4320)*e2^7 + (5/2592*isqrt2 + 1/864)*e2^5*e4 + (-1/648*isqrt2 - 1/1080)*e2^3*e4^2)*z1^9*z2 + ((-1/960*isqrt2 + 7/4320)*e2^7 + (1/192*isqrt2 - 7/864)*e2^5*e4 + (-1/240*isqrt2 + 7/1080)*e2^3*e4^2)*z1^8*z2^2 + ((1/540*isqrt2 + 19/4320)*e2^7 + (-1/108*isqrt2 - 19/864)*e2^5*e4 + (1/135*isqrt2 + 19/1080)*e2^3*e4^2)*z1^7*z2^3 + ((49/8640*isqrt2 - 7/3240)*e2^7 + (-49/1728*isqrt2 + 7/648)*e2^5*e4 + (49/2160*isqrt2 - 7/810)*e2^3*e4^2)*z1^6*z2^4 + (-7/720*e2^7 + 7/144*e2^5*e4 - 7/180*e2^3*e4^2)*z1^5*z2^5 + ((-49/8640*isqrt2 - 7/3240)*e2^7 + (49/1728*isqrt2 + 7/648)*e2^5*e4 + (-49/2160*isqrt2 - 7/810)*e2^3*e4^2)*z1^4*z2^6 + ((-1/540*isqrt2 + 19/4320)*e2^7 + (1/108*isqrt2 - 19/864)*e2^5*e4 + (-1/135*isqrt2 + 19/1080)*e2^3*e4^2)*z1^3*z2^7 + ((1/960*isqrt2 + 7/4320)*e2^7 + (-1/192*isqrt2 - 7/864)*e2^5*e4 + (1/240*isqrt2 + 7/1080)*e2^3*e4^2)*z1^2*z2^8 + ((1/2592*isqrt2 - 1/4320)*e2^7 + (-5/2592*isqrt2 + 1/864)*e2^5*e4 + (1/648*isqrt2 - 1/1080)*e2^3*e4^2)*z1*z2^9 + (-1/12960*e2^7 + 1/2592*e2^5*e4 - 1/3240*e2^3*e4^2)*z2^10 + (37/8709120*e2^8 - 137/2177280*e2^6*e4 + 11267/43545600*e2^4*e4^2 - 121/362880*e2^2*e4^3 + 121/907200*e4^4)*z1^12 + ((37/1451520*isqrt2 + 89/2903040)*e2^8 + (-137/362880*isqrt2 - 1321/2903040)*e2^6*e4 + (11267/7257600*isqrt2 + 1699/907200)*e2^4*e4^2 + (-121/60480*isqrt2 - 73/30240)*e2^2*e4^3 + (121/151200*isqrt2 + 73/75600)*e4^4)*z1^11*z2 + ((979/5806080*isqrt2 - 1151/17418240)*e2^8 + (-14531/5806080*isqrt2 + 16999/17418240)*e2^6*e4 + (18689/1814400*isqrt2 - 43637/10886400)*e2^4*e4^2 + (-803/60480*isqrt2 + 937/181440)*e2^2*e4^3 + (803/151200*isqrt2 - 937/453600)*e4^4)*z1^10*z2^2 + ((53/387072*isqrt2 - 445/580608)*e2^8 + (-2371/1161216*isqrt2 + 6605/580608)*e2^6*e4 + (12221/1451520*isqrt2 - 1699/36288)*e2^4*e4^2 + (-197/18144*isqrt2 + 365/6048)*e2^2*e4^3 + (197/45360*isqrt2 - 73/3024)*e4^4)*z1^9*z2^3 + ((-89/96768*isqrt2 - 2615/2322432)*e2^8 + (1321/96768*isqrt2 + 38875/2322432)*e2^6*e4 + (-1699/30240*isqrt2 - 40025/580608)*e2^4*e4^2 + (73/1008*isqrt2 + 1075/12096)*e2^2*e4^3 + (-73/2520*isqrt2 - 215/6048)*e4^4)*z1^8*z2^4 + ((-187/107520*isqrt2 + 89/80640)*e2^8 + (25007/967680*isqrt2 - 1321/80640)*e2^6*e4 + (-128707/1209600*isqrt2 + 1699/25200)*e2^4*e4^2 + (1037/7560*isqrt2 - 73/840)*e2^2*e4^3 + (-1037/18900*isqrt2 + 73/2100)*e4^4)*z1^7*z2^5 + (1943/622080*e2^8 - 28867/622080*e2^6*e4 + 148567/777600*e2^4*e4^2 - 133/540*e2^2*e4^3 + 133/1350*e4^4)*z1^6*z2^6 + ((187/107520*isqrt2 + 89/80640)*e2^8 + (-25007/967680*isqrt2 - 1321/80640)*e2^6*e4 + (128707/1209600*isqrt2 + 1699/25200)*e2^4*e4^2 + (-1037/7560*isqrt2 - 73/840)*e2^2*e4^3 + (1037/18900*isqrt2 + 73/2100)*e4^4)*z1^5*z2^7 + ((89/96768*isqrt2 - 2615/2322432)*e2^8 + (-1321/96768*isqrt2 + 38875/2322432)*e2^6*e4 + (1699/30240*isqrt2 - 40025/580608)*e2^4*e4^2 + (-73/1008*isqrt2 + 1075/12096)*e2^2*e4^3 + (73/2520*isqrt2 - 215/6048)*e4^4)*z1^4*z2^8 + ((-53/387072*isqrt2 - 445/580608)*e2^8 + (2371/1161216*isqrt2 + 6605/580608)*e2^6*e4 + (-12221/1451520*isqrt2 - 1699/36288)*e2^4*e4^2 + (197/18144*isqrt2 + 365/6048)*e2^2*e4^3 + (-197/45360*isqrt2 - 73/3024)*e4^4)*z1^3*z2^9 + ((-979/5806080*isqrt2 - 1151/17418240)*e2^8 + (14531/5806080*isqrt2 + 16999/17418240)*e2^6*e4 + (-18689/1814400*isqrt2 - 43637/10886400)*e2^4*e4^2 + (803/60480*isqrt2 + 937/181440)*e2^2*e4^3 + (-803/151200*isqrt2 - 937/453600)*e4^4)*z1^2*z2^10 + ((-37/1451520*isqrt2 + 89/2903040)*e2^8 + (137/362880*isqrt2 - 1321/2903040)*e2^6*e4 + (-11267/7257600*isqrt2 + 1699/907200)*e2^4*e4^2 + (121/60480*isqrt2 - 73/30240)*e2^2*e4^3 + (-121/151200*isqrt2 + 73/75600)*e4^4)*z1*z2^11 + (37/8709120*e2^8 - 137/2177280*e2^6*e4 + 11267/43545600*e2^4*e4^2 - 121/362880*e2^2*e4^3 + 121/907200*e4^4)*z2^12 + (-1/673920*e2^9 + 109/6918912*e2^7*e4 - 5633/103783680*e2^5*e4^2 + 173/2594592*e2^3*e4^3 - 173/6486480*e2*e4^4)*z1^14 + ((-7/673920*isqrt2 - 29/4043520)*e2^9 + (109/988416*isqrt2 + 31/404352)*e2^7*e4 + (-5633/14826240*isqrt2 - 1073/4043520)*e2^5*e4^2 + (173/370656*isqrt2 + 11/33696)*e2^3*e4^3 + (-173/926640*isqrt2 - 11/84240)*e2*e4^4)*z1^13*z2 + ((-29/622080*isqrt2 + 19/373248)*e2^9 + (31/62208*isqrt2 - 15445/28740096)*e2^7*e4 + (-1073/622080*isqrt2 + 26503/14370048)*e2^5*e4^2 + (11/5184*isqrt2 - 1355/598752)*e2^3*e4^3 + (-11/12960*isqrt2 + 271/299376)*e2*e4^4)*z1^12*z2^2 + ((11/311040*isqrt2 + 31/124416)*e2^9 + (-1711/4790016*isqrt2 - 2315/870912)*e2^7*e4 + (7111/5987520*isqrt2 + 4001/435456)*e2^5*e4^2 + (-1/693*isqrt2 - 205/18144)*e2^3*e4^3 + (2/3465*isqrt2 + 41/9072)*e2*e4^4)*z1^11*z2^3 + ((143/414720*isqrt2 + 479/3732480)*e2^9 + (-2123/580608*isqrt2 - 7589/5225472)*e2^7*e4 + (18271/1451520*isqrt2 + 2129/408240)*e2^5*e4^2 + (-187/12096*isqrt2 - 353/54432)*e2^3*e4^3 + (187/30240*isqrt2 + 353/136080)*e2*e4^4)*z1^10*z2^4 + ((373/1244160*isqrt2 - 617/1244160)*e2^9 + (-5743/1741824*isqrt2 + 8987/1741824)*e2^7*e4 + (12659/1088640*isqrt2 - 19081/1088640)*e2^5*e4^2 + (-29/2016*isqrt2 + 389/18144)*e2^3*e4^3 + (29/5040*isqrt2 - 389/45360)*e2*e4^4)*z1^9*z2^5 + ((-113/829440*isqrt2 - 547/1244160)*e2^9 + (209/165888*isqrt2 + 8377/1741824)*e2^7*e4 + (-809/207360*isqrt2 - 18401/1088640)*e2^5*e4^2 + (1/216*isqrt2 + 379/18144)*e2^3*e4^3 + (-1/540*isqrt2 - 379/45360)*e2*e4^4)*z1^8*z2^6 + (-1/82944*e2^9 + 275/580608*e2^7*e4 - 355/145152*e2^5*e4^2 + 5/1512*e2^3*e4^3 - 1/756*e2*e4^4)*z1^7*z2^7 + ((113/829440*isqrt2 - 547/1244160)*e2^9 + (-209/165888*isqrt2 + 8377/1741824)*e2^7*e4 + (809/207360*isqrt2 - 18401/1088640)*e2^5*e4^2 + (-1/216*isqrt2 + 379/18144)*e2^3*e4^3 + (1/540*isqrt2 - 379/45360)*e2*e4^4)*z1^6*z2^8 + ((-373/1244160*isqrt2 - 617/1244160)*e2^9 + (5743/1741824*isqrt2 + 8987/1741824)*e2^7*e4 + (-12659/1088640*isqrt2 - 19081/1088640)*e2^5*e4^2 + (29/2016*isqrt2 + 389/18144)*e2^3*e4^3 + (-29/5040*isqrt2 - 389/45360)*e2*e4^4)*z1^5*z2^9 + ((-143/414720*isqrt2 + 479/3732480)*e2^9 + (2123/580608*isqrt2 - 7589/5225472)*e2^7*e4 + (-18271/1451520*isqrt2 + 2129/408240)*e2^5*e4^2 + (187/12096*isqrt2 - 353/54432)*e2^3*e4^3 + (-187/30240*isqrt2 + 353/136080)*e2*e4^4)*z1^4*z2^10 + ((-11/311040*isqrt2 + 31/124416)*e2^9 + (1711/4790016*isqrt2 - 2315/870912)*e2^7*e4 + (-7111/5987520*isqrt2 + 4001/435456)*e2^5*e4^2 + (1/693*isqrt2 - 205/18144)*e2^3*e4^3 + (-2/3465*isqrt2 + 41/9072)*e2*e4^4)*z1^3*z2^11 + ((29/622080*isqrt2 + 19/373248)*e2^9 + (-31/62208*isqrt2 - 15445/28740096)*e2^7*e4 + (1073/622080*isqrt2 + 26503/14370048)*e2^5*e4^2 + (-11/5184*isqrt2 - 1355/598752)*e2^3*e4^3 + (11/12960*isqrt2 + 271/299376)*e2*e4^4)*z1^2*z2^12 + ((7/673920*isqrt2 - 29/4043520)*e2^9 + (-109/988416*isqrt2 + 31/404352)*e2^7*e4 + (5633/14826240*isqrt2 - 1073/4043520)*e2^5*e4^2 + (-173/370656*isqrt2 + 11/33696)*e2^3*e4^3 + (173/926640*isqrt2 - 11/84240)*e2*e4^4)*z1*z2^13 + (-1/673920*e2^9 + 109/6918912*e2^7*e4 - 5633/103783680*e2^5*e4^2 + 173/2594592*e2^3*e4^3 - 173/6486480*e2*e4^4)*z2^14 + (1241/29262643200*e2^10 - 1511/3218890752*e2^8*e4 + 107021/64377815040*e2^6*e4^2 - 263/127733760*e2^4*e4^3 + 263/319334400*e2^2*e4^4)*z1^16 + ((1241/3657830400*isqrt2 + 2441/4877107200)*e2^10 + (-1511/402361344*isqrt2 - 11729/2145927168)*e2^8*e4 + (107021/8047226880*isqrt2 + 102943/5364817920)*e2^6*e4^2 + (-263/15966720*isqrt2 - 757/31933440)*e2^4*e4^3 + (263/39916800*isqrt2 + 757/79833600)*e2^2*e4^4)*z1^15*z2 + ((2441/650280960*isqrt2 + 21773/29262643200)*e2^10 + (-58645/1430618112*isqrt2 - 90077/12875563008)*e2^8*e4 + (102943/715309056*isqrt2 + 707359/32188907520)*e2^6*e4^2 + (-757/4257792*isqrt2 - 5021/191600640)*e2^4*e4^3 + (757/10644480*isqrt2 + 5021/479001600)*e2^2*e4^4)*z1^14*z2^2 + ((71413/4180377600*isqrt2 - 29189/2090188800)*e2^10 + (-30167/167215104*isqrt2 + 144041/919683072)*e2^8*e4 + (258889/418037760*isqrt2 - 1285897/2299207680)*e2^6*e4^2 + (-1891/2488320*isqrt2 + 9503/13685760)*e2^4*e4^3 + (1891/6220800*isqrt2 - 9503/34214400)*e2^2*e4^4)*z1^13*z2^3 + ((48269/2090188800*isqrt2 - 2528227/25082265600)*e2^10 + (-207311/919683072*isqrt2 + 11858983/11036196864)*e2^8*e4 + (419653/574801920*isqrt2 - 102429011/27590492160)*e2^6*e4^2 + (-6019/6842880*isqrt2 + 749629/164229120)*e2^4*e4^3 + (6019/17107200*isqrt2 - 749629/410572800)*e2^2*e4^4)*z1^12*z2^4 + ((-45929/464486400*isqrt2 - 90299/348364800)*e2^10 + (219341/204374016*isqrt2 + 206053/76640256)*e2^8*e4 + (-1917397/510935040*isqrt2 - 6984629/766402560)*e2^6*e4^2 + (14083/3041280*isqrt2 + 50821/4561920)*e2^4*e4^3 + (-14083/7603200*isqrt2 - 50821/11404800)*e2^2*e4^4)*z1^11*z2^5 + ((-21769/52254720*isqrt2 - 407539/3135283200)*e2^10 + (364265/83607552*isqrt2 + 320587/250822656)*e2^8*e4 + (-1241977/83607552*isqrt2 - 5221633/1254113280)*e2^6*e4^2 + (9053/497664*isqrt2 + 37517/7464960)*e2^4*e4^3 + (-9053/1244160*isqrt2 - 37517/18662400)*e2^2*e4^4)*z1^10*z2^6 + ((-14945513/29262643200*isqrt2 + 1047607/1828915200)*e2^10 + (6189217/1170505728*isqrt2 - 1757537/292626432)*e2^8*e4 + (-6547483/365783040*isqrt2 + 30016433/1463132160)*e2^6*e4^2 + (190483/8709120*isqrt2 - 218917/8709120)*e2^4*e4^3 + (-190483/21772800*isqrt2 + 218917/21772800)*e2^2*e4^4)*z1^9*z2^7 + (5911477/5573836800*e2^10 - 2458373/222953472*e2^8*e4 + 5216929/139345920*e2^6*e4^2 - 25319/552960*e2^4*e4^3 + 25319/1382400*e2^2*e4^4)*z1^8*z2^8 + ((14945513/29262643200*isqrt2 + 1047607/1828915200)*e2^10 + (-6189217/1170505728*isqrt2 - 1757537/292626432)*e2^8*e4 + (6547483/365783040*isqrt2 + 30016433/1463132160)*e2^6*e4^2 + (-190483/8709120*isqrt2 - 218917/8709120)*e2^4*e4^3 + (190483/21772800*isqrt2 + 218917/21772800)*e2^2*e4^4)*z1^7*z2^9 + ((21769/52254720*isqrt2 - 407539/3135283200)*e2^10 + (-364265/83607552*isqrt2 + 320587/250822656)*e2^8*e4 + (1241977/83607552*isqrt2 - 5221633/1254113280)*e2^6*e4^2 + (-9053/497664*isqrt2 + 37517/7464960)*e2^4*e4^3 + (9053/1244160*isqrt2 - 37517/18662400)*e2^2*e4^4)*z1^6*z2^10 + ((45929/464486400*isqrt2 - 90299/348364800)*e2^10 + (-219341/204374016*isqrt2 + 206053/76640256)*e2^8*e4 + (1917397/510935040*isqrt2 - 6984629/766402560)*e2^6*e4^2 + (-14083/3041280*isqrt2 + 50821/4561920)*e2^4*e4^3 + (14083/7603200*isqrt2 - 50821/11404800)*e2^2*e4^4)*z1^5*z2^11 + ((-48269/2090188800*isqrt2 - 2528227/25082265600)*e2^10 + (207311/919683072*isqrt2 + 11858983/11036196864)*e2^8*e4 + (-419653/574801920*isqrt2 - 102429011/27590492160)*e2^6*e4^2 + (6019/6842880*isqrt2 + 749629/164229120)*e2^4*e4^3 + (-6019/17107200*isqrt2 - 749629/410572800)*e2^2*e4^4)*z1^4*z2^12 + ((-71413/4180377600*isqrt2 - 29189/2090188800)*e2^10 + (30167/167215104*isqrt2 + 144041/919683072)*e2^8*e4 + (-258889/418037760*isqrt2 - 1285897/2299207680)*e2^6*e4^2 + (1891/2488320*isqrt2 + 9503/13685760)*e2^4*e4^3 + (-1891/6220800*isqrt2 - 9503/34214400)*e2^2*e4^4)*z1^3*z2^13 + ((-2441/650280960*isqrt2 + 21773/29262643200)*e2^10 + (58645/1430618112*isqrt2 - 90077/12875563008)*e2^8*e4 + (-102943/715309056*isqrt2 + 707359/32188907520)*e2^6*e4^2 + (757/4257792*isqrt2 - 5021/191600640)*e2^4*e4^3 + (-757/10644480*isqrt2 + 5021/479001600)*e2^2*e4^4)*z1^2*z2^14 + ((-1241/3657830400*isqrt2 + 2441/4877107200)*e2^10 + (1511/402361344*isqrt2 - 11729/2145927168)*e2^8*e4 + (-107021/8047226880*isqrt2 + 102943/5364817920)*e2^6*e4^2 + (263/15966720*isqrt2 - 757/31933440)*e2^4*e4^3 + (-263/39916800*isqrt2 + 757/79833600)*e2^2*e4^4)*z1*z2^15 + (1241/29262643200*e2^10 - 1511/3218890752*e2^8*e4 + 107021/64377815040*e2^6*e4^2 - 263/127733760*e2^4*e4^3 + 263/319334400*e2^2*e4^4)*z2^16 + (-541/61138022400*e2^11 + 58909/672518246400*e2^9*e4 - 482243/1681295616000*e2^7*e4^2 + 4859/14010796800*e2^5*e4^3 - 4859/35026992000*e2^3*e4^4)*z1^18 + ((-541/6793113600*isqrt2 - 191/1940889600)*e2^11 + (58909/74724249600*isqrt2 + 20849/21349785600)*e2^9*e4 + (-482243/186810624000*isqrt2 - 85499/26687232000)*e2^7*e4^2 + (4859/1556755200*isqrt2 + 431/111196800)*e2^5*e4^3 + (-4859/3891888000*isqrt2 - 431/277992000)*e2^3*e4^4)*z1^17*z2 + ((-3247/3881779200*isqrt2 + 3053/11645337600)*e2^11 + (354433/42699571200*isqrt2 - 330647/128098713600)*e2^9*e4 + (-1453483/53374464000*isqrt2 + 673861/80061696000)*e2^7*e4^2 + (7327/222393600*isqrt2 - 13561/1334361600)*e2^5*e4^3 + (-7327/555984000*isqrt2 + 13561/3335904000)*e2^3*e4^4)*z1^16*z2^2 + ((-571/377395200*isqrt2 + 3503/603832320)*e2^11 + (51251/3396556800*isqrt2 - 1146919/19926466560)*e2^9*e4 + (-6593/132678000*isqrt2 + 2351347/12454041600)*e2^7*e4^2 + (6389/106142400*isqrt2 - 142231/622702080)*e2^5*e4^3 + (-6389/265356000*isqrt2 + 142231/1556755200)*e2^3*e4^4)*z1^15*z2^3 + ((109241/10868981760*isqrt2 + 558007/32606945280)*e2^11 + (-1083169/10868981760*isqrt2 - 61049293/358676398080)*e2^9*e4 + (2219597/6793113600*isqrt2 + 62698117/112086374400)*e2^7*e4^2 + (-44747/113218560*isqrt2 - 281101/415134720)*e2^5*e4^3 + (44747/283046400*isqrt2 + 281101/1037836800)*e2^3*e4^4)*z1^14*z2^4 + ((107563/2587852800*isqrt2 - 31433/2587852800)*e2^11 + (-3207601/7763558400*isqrt2 + 3415187/28466380800)*e2^9*e4 + (3292769/2426112000*isqrt2 - 3488753/8895744000)*e2^7*e4^2 + (-398539/242611200*isqrt2 + 140531/296524800)*e2^5*e4^3 + (398539/606528000*isqrt2 - 140531/741312000)*e2^3*e4^4)*z1^13*z2^5 + ((5479/238878720*isqrt2 - 131011/1074954240)*e2^11 + (-601261/2627665920*isqrt2 + 14321809/11824496640)*e2^9*e4 + (309467/410572800*isqrt2 - 14699521/3695155200)*e2^7*e4^2 + (-2777/3041280*isqrt2 + 593017/123171840)*e2^5*e4^3 + (2777/7603200*isqrt2 - 593017/307929600)*e2^3*e4^4)*z1^12*z2^6 + ((-19801/174182400*isqrt2 - 191113/1393459200)*e2^11 + (6493097/5748019200*isqrt2 + 20917027/15328051200)*e2^9*e4 + (-6663793/1796256000*isqrt2 - 10744169/2395008000)*e2^7*e4^2 + (806483/179625600*isqrt2 + 867151/159667200)*e2^5*e4^3 + (-806483/449064000*isqrt2 - 867151/399168000)*e2^3*e4^4)*z1^11*z2^7 + ((-1539967/8360755200*isqrt2 + 748187/6270566400)*e2^11 + (15314783/8360755200*isqrt2 - 7434283/6270566400)*e2^9*e4 + (-3931763/653184000*isqrt2 + 7629427/1959552000)*e2^7*e4^2 + (634579/87091200*isqrt2 - 102593/21772800)*e2^5*e4^3 + (-634579/217728000*isqrt2 + 102593/54432000)*e2^3*e4^4)*z1^10*z2^8 + (132451/418037760*e2^11 - 1317059/418037760*e2^9*e4 + 338099/32659200*e2^7*e4^2 - 2021/161280*e2^5*e4^3 + 2021/403200*e2^3*e4^4)*z1^9*z2^9 + ((1539967/8360755200*isqrt2 + 748187/6270566400)*e2^11 + (-15314783/8360755200*isqrt2 - 7434283/6270566400)*e2^9*e4 + (3931763/653184000*isqrt2 + 7629427/1959552000)*e2^7*e4^2 + (-634579/87091200*isqrt2 - 102593/21772800)*e2^5*e4^3 + (634579/217728000*isqrt2 + 102593/54432000)*e2^3*e4^4)*z1^8*z2^10 + ((19801/174182400*isqrt2 - 191113/1393459200)*e2^11 + (-6493097/5748019200*isqrt2 + 20917027/15328051200)*e2^9*e4 + (6663793/1796256000*isqrt2 - 10744169/2395008000)*e2^7*e4^2 + (-806483/179625600*isqrt2 + 867151/159667200)*e2^5*e4^3 + (806483/449064000*isqrt2 - 867151/399168000)*e2^3*e4^4)*z1^7*z2^11 + ((-5479/238878720*isqrt2 - 131011/1074954240)*e2^11 + (601261/2627665920*isqrt2 + 14321809/11824496640)*e2^9*e4 + (-309467/410572800*isqrt2 - 14699521/3695155200)*e2^7*e4^2 + (2777/3041280*isqrt2 + 593017/123171840)*e2^5*e4^3 + (-2777/7603200*isqrt2 - 593017/307929600)*e2^3*e4^4)*z1^6*z2^12 + ((-107563/2587852800*isqrt2 - 31433/2587852800)*e2^11 + (3207601/7763558400*isqrt2 + 3415187/28466380800)*e2^9*e4 + (-3292769/2426112000*isqrt2 - 3488753/8895744000)*e2^7*e4^2 + (398539/242611200*isqrt2 + 140531/296524800)*e2^5*e4^3 + (-398539/606528000*isqrt2 - 140531/741312000)*e2^3*e4^4)*z1^5*z2^13 + ((-109241/10868981760*isqrt2 + 558007/32606945280)*e2^11 + (1083169/10868981760*isqrt2 - 61049293/358676398080)*e2^9*e4 + (-2219597/6793113600*isqrt2 + 62698117/112086374400)*e2^7*e4^2 + (44747/113218560*isqrt2 - 281101/415134720)*e2^5*e4^3 + (-44747/283046400*isqrt2 + 281101/1037836800)*e2^3*e4^4)*z1^4*z2^14 + ((571/377395200*isqrt2 + 3503/603832320)*e2^11 + (-51251/3396556800*isqrt2 - 1146919/19926466560)*e2^9*e4 + (6593/132678000*isqrt2 + 2351347/12454041600)*e2^7*e4^2 + (-6389/106142400*isqrt2 - 142231/622702080)*e2^5*e4^3 + (6389/265356000*isqrt2 + 142231/1556755200)*e2^3*e4^4)*z1^3*z2^15 + ((3247/3881779200*isqrt2 + 3053/11645337600)*e2^11 + (-354433/42699571200*isqrt2 - 330647/128098713600)*e2^9*e4 + (1453483/53374464000*isqrt2 + 673861/80061696000)*e2^7*e4^2 + (-7327/222393600*isqrt2 - 13561/1334361600)*e2^5*e4^3 + (7327/555984000*isqrt2 + 13561/3335904000)*e2^3*e4^4)*z1^2*z2^16 + ((541/6793113600*isqrt2 - 191/1940889600)*e2^11 + (-58909/74724249600*isqrt2 + 20849/21349785600)*e2^9*e4 + (482243/186810624000*isqrt2 - 85499/26687232000)*e2^7*e4^2 + (-4859/1556755200*isqrt2 + 431/111196800)*e2^5*e4^3 + (4859/3891888000*isqrt2 - 431/277992000)*e2^3*e4^4)*z1*z2^17 + (-541/61138022400*e2^11 + 58909/672518246400*e2^9*e4 - 482243/1681295616000*e2^7*e4^2 + 4859/14010796800*e2^5*e4^3 - 4859/35026992000*e2^3*e4^4)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/f2.txt <==
10*e2^2 - 8*e4 + (1/2688*e2^6 - 3/896*e2^4*e4 + 1/112*e2^2*e4^2 - 1/168*e4^3)*z1^8 + ((1/672*isqrt2 + 1/672)*e2^6 + (-3/224*isqrt2 - 3/224)*e2^4*e4 + (1/28*isqrt2 + 1/28)*e2^2*e4^2 + (-1/42*isqrt2 - 1/42)*e4^3)*z1^7*z2 + ((1/192*isqrt2 - 1/576)*e2^6 + (-3/64*isqrt2 + 1/64)*e2^4*e4 + (1/8*isqrt2 - 1/24)*e2^2*e4^2 + (-1/12*isqrt2 + 1/36)*e4^3)*z1^6*z2^2 + ((1/192*isqrt2 - 1/96)*e2^6 + (-3/64*isqrt2 + 3/32)*e2^4*e4 + (1/8*isqrt2 - 1/4)*e2^2*e4^2 + (-1/12*isqrt2 + 1/6)*e4^3)*z1^5*z2^3 + (-17/1152*e2^6 + 17/128*e2^4*e4 - 17/48*e2^2*e4^2 + 17/72*e4^3)*z1^4*z2^4 + ((-1/192*isqrt2 - 1/96)*e2^6 + (3/64*isqrt2 + 3/32)*e2^4*e4 + (-1/8*isqrt2 - 1/4)*e2^2*e4^2 + (1/12*isqrt2 + 1/6)*e4^3)*z1^3*z2^5 + ((-1/192*isqrt2 - 1/576)*e2^6 + (3/64*isqrt2 + 1/64)*e2^4*e4 + (-1/8*isqrt2 - 1/24)*e2^2*e4^2 + (1/12*isqrt2 + 1/36)*e4^3)*z1^2*z2^6 + ((-1/672*isqrt2 + 1/672)*e2^6 + (3/224*isqrt2 - 3/224)*e2^4*e4 + (-1/28*isqrt2 + 1/28)*e2^2*e4^2 + (1/42*isqrt2 - 1/42)*e4^3)*z1*z2^7 + (1/2688*e2^6 - 3/896*e2^4*e4 + 1/112*e2^2*e4^2 - 1/168*e4^3)*z2^8 + (1/55296*e2^8 - 49/276480*e2^6*e4 + 13/23040*e2^4*e4^2 - 11/17280*e2^2*e4^3 + 1/4320*e4^4)*z1^12 + ((1/9216*isqrt2 + 1/9216)*e2^8 + (-49/46080*isqrt2 - 49/46080)*e2^6*e4 + (13/3840*isqrt2 + 13/3840)*e2^4*e4^2 + (-11/2880*isqrt2 - 11/2880)*e2^2*e4^3 + (1/720*isqrt2 + 1/720)*e4^4)*z1^11*z2 + ((11/18432*isqrt2 - 19/55296)*e2^8 + (-539/92160*isqrt2 + 931/276480)*e2^6*e4 + (143/7680*isqrt2 - 247/23040)*e2^4*e4^2 + (-121/5760*isqrt2 + 209/17280)*e2^2*e4^3 + (11/1440*isqrt2 - 19/4320)*e4^4)*z1^10*z2^2 + ((5/18432*isqrt2 - 25/9216)*e2^8 + (-49/18432*isqrt2 + 245/9216)*e2^6*e4 + (13/1536*isqrt2 - 65/768)*e2^4*e4^2 + (-11/1152*isqrt2 + 55/576)*e2^2*e4^3 + (1/288*isqrt2 - 5/144)*e4^4)*z1^9*z2^3 + ((-5/1536*isqrt2 - 125/36864)*e2^8 + (49/1536*isqrt2 + 1225/36864)*e2^6*e4 + (-13/128*isqrt2 - 325/3072)*e2^4*e4^2 + (11/96*isqrt2 + 275/2304)*e2^2*e4^3 + (-1/24*isqrt2 - 25/576)*e4^4)*z1^8*z2^4 + ((-17/3072*isqrt2 + 1/256)*e2^8 + (833/15360*isqrt2 - 49/1280)*e2^6*e4 + (-221/1280*isqrt2 + 39/320)*e2^4*e4^2 + (187/960*isqrt2 - 11/80)*e2^2*e4^3 + (-17/240*isqrt2 + 1/20)*e4^4)*z1^7*z2^5 + (139/13824*e2^8 - 6811/69120*e2^6*e4 + 1807/5760*e2^4*e4^2 - 1529/4320*e2^2*e4^3 + 139/1080*e4^4)*z1^6*z2^6 + ((17/3072*isqrt2 + 1/256)*e2^8 + (-833/15360*isqrt2 - 49/1280)*e2^6*e4 + (221/1280*isqrt2 + 39/320)*e2^4*e4^2 + (-187/960*isqrt2 - 11/80)*e2^2*e4^3 + (17/240*isqrt2 + 1/20)*e4^4)*z1^5*z2^7 + ((5/1536*isqrt2 - 125/36864)*e2^8 + (-49/1536*isqrt2 + 1225/36864)*e2^6*e4 + (13/128*isqrt2 - 325/3072)*e2^4*e4^2 + (-11/96*isqrt2 + 275/2304)*e2^2*e4^3 + (1/24*isqrt2 - 25/576)*e4^4)*z1^4*z2^8 + ((-5/18432*isqrt2 - 25/9216)*e2^8 + (49/18432*isqrt2 + 245/9216)*e2^6*e4 + (-13/1536*isqrt2 - 65/768)*e2^4*e4^2 + (11/1152*isqrt2 + 55/576)*e2^2*e4^3 + (-1/288*isqrt2 - 5/144)*e4^4)*z1^3*z2^9 + ((-11/18432*isqrt2 - 19/55296)*e2^8 + (539/92160*isqrt2 + 931/276480)*e2^6*e4 + (-143/7680*isqrt2 - 247/23040)*e2^4*e4^2 + (121/5760*isqrt2 + 209/17280)*e2^2*e4^3 + (-11/1440*isqrt2 - 19/4320)*e4^4)*z1^2*z2^10 + ((-1/9216*isqrt2 + 1/9216)*e2^8 + (49/46080*isqrt2 - 49/46080)*e2^6*e4 + (-13/3840*isqrt2 + 13/3840)*e2^4*e4^2 + (11/2880*isqrt2 - 11/2880)*e2^2*e4^3 + (-1/720*isqrt2 + 1/720)*e4^4)*z1*z2^11 + (1/55296*e2^8 - 49/276480*e2^6*e4 + 13/23040*e2^4*e4^2 - 11/17280*e2^2*e4^3 + 1/4320*e4^4)*z2^12 + (-11/5391360*e2^9 + 37/1797120*e2^7*e4 - 31/449280*e2^5*e4^2 + 29/336960*e2^3*e4^3 - 1/28080*e2*e4^4)*z1^14 + ((-77/5391360*isqrt2 - 77/5391360)*e2^9 + (259/1797120*isqrt2 + 259/1797120)*e2^7*e4 + (-217/449280*isqrt2 - 217/449280)*e2^5*e4^2 + (203/336960*isqrt2 + 203/336960)*e2^3*e4^3 + (-7/28080*isqrt2 - 7/28080)*e2*e4^4)*z1^13*z2 + ((-77/829440*isqrt2 + 11/248832)*e2^9 + (259/276480*isqrt2 - 37/82944)*e2^7*e4 + (-217/69120*isqrt2 + 31/20736)*e2^5*e4^2 + (203/51840*isqrt2 - 29/15552)*e2^3*e4^3 + (-7/4320*isqrt2 + 1/1296)*e2*e4^4)*z1^12*z2^2 + ((-11/103680*isqrt2 + 187/414720)*e2^9 + (37/34560*isqrt2 - 629/138240)*e2^7*e4 + (-31/8640*isqrt2 + 527/34560)*e2^5*e4^2 + (29/6480*isqrt2 - 493/25920)*e2^3*e4^3 + (-1/540*isqrt2 + 17/2160)*e2*e4^4)*z1^11*z2^3 + ((121/276480*isqrt2 + 583/622080)*e2^9 + (-407/92160*isqrt2 - 1961/207360)*e2^7*e4 + (341/23040*isqrt2 + 1643/51840)*e2^5*e4^2 + (-319/17280*isqrt2 - 1537/38880)*e2^3*e4^3 + (11/1440*isqrt2 + 53/3240)*e2*e4^4)*z1^10*z2^4 + ((143/103680*isqrt2 + 11/51840)*e2^9 + (-481/34560*isqrt2 - 37/17280)*e2^7*e4 + (403/8640*isqrt2 + 31/4320)*e2^5*e4^2 + (-377/6480*isqrt2 - 29/3240)*e2^3*e4^3 + (13/540*isqrt2 + 1/270)*e2*e4^4)*z1^9*z2^5 + ((77/55296*isqrt2 - 187/103680)*e2^9 + (-259/18432*isqrt2 + 629/34560)*e2^7*e4 + (217/4608*isqrt2 - 527/8640)*e2^5*e4^2 + (-203/3456*isqrt2 + 493/6480)*e2^3*e4^3 + (7/288*isqrt2 - 17/540)*e2*e4^4)*z1^8*z2^6 + (-407/138240*e2^9 + 1369/46080*e2^7*e4 - 1147/11520*e2^5*e4^2 + 1073/8640*e2^3*e4^3 - 37/720*e2*e4^4)*z1^7*z2^7 + ((-77/55296*isqrt2 - 187/103680)*e2^9 + (259/18432*isqrt2 + 629/34560)*e2^7*e4 + (-217/4608*isqrt2 - 527/8640)*e2^5*e4^2 + (203/3456*isqrt2 + 493/6480)*e2^3*e4^3 + (-7/288*isqrt2 - 17/540)*e2*e4^4)*z1^6*z2^8 + ((-143/103680*isqrt2 + 11/51840)*e2^9 + (481/34560*isqrt2 - 37/17280)*e2^7*e4 + (-403/8640*isqrt2 + 31/4320)*e2^5*e4^2 + (377/6480*isqrt2 - 29/3240)*e2^3*e4^3 + (-13/540*isqrt2 + 1/270)*e2*e4^4)*z1^5*z2^9 + ((-121/276480*isqrt2 + 583/622080)*e2^9 + (407/92160*isqrt2 - 1961/207360)*e2^7*e4 + (-341/23040*isqrt2 + 1643/51840)*e2^5*e4^2 + (319/17280*isqrt2 - 1537/38880)*e2^3*e4^3 + (-11/1440*isqrt2 + 53/3240)*e2*e4^4)*z1^4*z2^10 + ((11/103680*isqrt2 + 187/414720)*e2^9 + (-37/34560*isqrt2 - 629/138240)*e2^7*e4 + (31/8640*isqrt2 + 527/34560)*e2^5*e4^2 + (-29/6480*isqrt2 - 493/25920)*e2^3*e4^3 + (1/540*isqrt2 + 17/2160)*e2*e4^4)*z1^3*z2^11 + ((77/829440*isqrt2 + 11/248832)*e2^9 + (-259/276480*isqrt2 - 37/82944)*e2^7*e4 + (217/69120*isqrt2 + 31/20736)*e2^5*e4^2 + (-203/51840*isqrt2 - 29/15552)*e2^3*e4^3 + (7/4320*isqrt2 + 1/1296)*e2*e4^4)*z1^2*z2^12 + ((77/5391360*isqrt2 - 77/5391360)*e2^9 + (-259/1797120*isqrt2 + 259/1797120)*e2^7*e4 + (217/449280*isqrt2 - 217/449280)*e2^5*e4^2 + (-203/336960*isqrt2 + 203/336960)*e2^3*e4^3 + (7/28080*isqrt2 - 7/28080)*e2*e4^4)*z1*z2^13 + (-11/5391360*e2^9 + 37/1797120*e2^7*e4 - 31/449280*e2^5*e4^2 + 29/336960*e2^3*e4^3 - 1/28080*e2*e4^4)*z2^14 + (25/173408256*e2^10 - 265/173408256*e2^8*e4 + 61/10838016*e2^6*e4^2 - 47/5419008*e2^4*e4^3 + 1/169344*e2^2*e4^4 - 1/677376*e4^5)*z1^16 + ((25/21676032*isqrt2 + 25/21676032)*e2^10 + (-265/21676032*isqrt2 - 265/21676032)*e2^8*e4 + (61/1354752*isqrt2 + 61/1354752)*e2^6*e4^2 + (-47/677376*isqrt2 - 47/677376)*e2^4*e4^3 + (1/21168*isqrt2 + 1/21168)*e2^2*e4^4 + (-1/84672*isqrt2 - 1/84672)*e4^5)*z1^15*z2 + ((125/14450688*isqrt2 - 475/130056192)*e2^10 + (-1325/14450688*isqrt2 + 5035/130056192)*e2^8*e4 + (305/903168*isqrt2 - 1159/8128512)*e2^6*e4^2 + (-235/451584*isqrt2 + 893/4064256)*e2^4*e4^3 + (5/14112*isqrt2 - 19/127008)*e2^2*e4^4 + (-5/56448*isqrt2 + 19/508032)*e4^5)*z1^14*z2^2 + ((275/18579456*isqrt2 - 425/9289728)*e2^10 + (-2915/18579456*isqrt2 + 4505/9289728)*e2^8*e4 + (671/1161216*isqrt2 - 1037/580608)*e2^6*e4^2 + (-517/580608*isqrt2 + 799/290304)*e2^4*e4^3 + (11/18144*isqrt2 - 17/9072)*e2^2*e4^4 + (-11/72576*isqrt2 + 17/36288)*e4^5)*z1^13*z2^3 + ((-325/9289728*isqrt2 - 14425/111476736)*e2^10 + (3445/9289728*isqrt2 + 152905/111476736)*e2^8*e4 + (-793/580608*isqrt2 - 35197/6967296)*e2^6*e4^2 + (611/290304*isqrt2 + 27119/3483648)*e2^4*e4^3 + (-13/9072*isqrt2 - 577/108864)*e2^2*e4^4 + (13/36288*isqrt2 + 577/435456)*e4^5)*z1^12*z2^4 + ((-125/688128*isqrt2 - 25/193536)*e2^10 + (1325/688128*isqrt2 + 265/193536)*e2^8*e4 + (-305/43008*isqrt2 - 61/12096)*e2^6*e4^2 + (235/21504*isqrt2 + 47/6048)*e2^4*e4^3 + (-5/672*isqrt2 - 1/189)*e2^2*e4^4 + (5/2688*isqrt2 + 1/756)*e4^5)*z1^11*z2^5 + ((-3025/9289728*isqrt2 + 3025/27869184)*e2^10 + (32065/9289728*isqrt2 - 32065/27869184)*e2^8*e4 + (-7381/580608*isqrt2 + 7381/1741824)*e2^6*e4^2 + (5687/290304*isqrt2 - 5687/870912)*e2^4*e4^3 + (-121/9072*isqrt2 + 121/27216)*e2^2*e4^4 + (121/36288*isqrt2 - 121/108864)*e4^5)*z1^10*z2^6 + ((-36025/130056192*isqrt2 + 16225/32514048)*e2^10 + (381865/130056192*isqrt2 - 171985/32514048)*e2^8*e4 + (-87901/8128512*isqrt2 + 39589/2032128)*e2^6*e4^2 + (67727/4064256*isqrt2 - 30503/1016064)*e2^4*e4^3 + (-1441/127008*isqrt2 + 649/31752)*e2^2*e4^4 + (1441/508032*isqrt2 - 649/127008)*e4^5)*z1^9*z2^7 + (275/393216*e2^10 - 2915/393216*e2^8*e4 + 671/24576*e2^6*e4^2 - 517/12288*e2^4*e4^3 + 11/384*e2^2*e4^4 - 11/1536*e4^5)*z1^8*z2^8 + ((36025/130056192*isqrt2 + 16225/32514048)*e2^10 + (-381865/130056192*isqrt2 - 171985/32514048)*e2^8*e4 + (87901/8128512*isqrt2 + 39589/2032128)*e2^6*e4^2 + (-67727/4064256*isqrt2 - 30503/1016064)*e2^4*e4^3 + (1441/127008*isqrt2 + 649/31752)*e2^2*e4^4 + (-1441/508032*isqrt2 - 649/127008)*e4^5)*z1^7*z2^9 + ((3025/9289728*isqrt2 + 3025/27869184)*e2^10 + (-32065/9289728*isqrt2 - 32065/27869184)*e2^8*e4 + (7381/580608*isqrt2 + 7381/1741824)*e2^6*e4^2 + (-5687/290304*isqrt2 - 5687/870912)*e2^4*e4^3 + (121/9072*isqrt2 + 121/27216)*e2^2*e4^4 + (-121/36288*isqrt2 - 121/108864)*e4^5)*z1^6*z2^10 + ((125/688128*isqrt2 - 25/193536)*e2^10 + (-1325/688128*isqrt2 + 265/193536)*e2^8*e4 + (305/43008*isqrt2 - 61/12096)*e2^6*e4^2 + (-235/21504*isqrt2 + 47/6048)*e2^4*e4^3 + (5/672*isqrt2 - 1/189)*e2^2*e4^4 + (-5/2688*isqrt2 + 1/756)*e4^5)*z1^5*z2^11 + ((325/9289728*isqrt2 - 14425/111476736)*e2^10 + (-3445/9289728*isqrt2 + 152905/111476736)*e2^8*e4 + (793/580608*isqrt2 - 35197/6967296)*e2^6*e4^2 + (-611/290304*isqrt2 + 27119/3483648)*e2^4*e4^3 + (13/9072*isqrt2 - 577/108864)*e2^2*e4^4 + (-13/36288*isqrt2 + 577/435456)*e4^5)*z1^4*z2^12 + ((-275/18579456*isqrt2 - 425/9289728)*e2^10 + (2915/18579456*isqrt2 + 4505/9289728)*e2^8*e4 + (-671/1161216*isqrt2 - 1037/580608)*e2^6*e4^2 + (517/580608*isqrt2 + 799/290304)*e2^4*e4^3 + (-11/18144*isqrt2 - 17/9072)*e2^2*e4^4 + (11/72576*isqrt2 + 17/36288)*e4^5)*z1^3*z2^13 + ((-125/14450688*isqrt2 - 475/130056192)*e2^10 + (1325/14450688*isqrt2 + 5035/130056192)*e2^8*e4 + (-305/903168*isqrt2 - 1159/8128512)*e2^6*e4^2 + (235/451584*isqrt2 + 893/4064256)*e2^4*e4^3 + (-5/14112*isqrt2 - 19/127008)*e2^2*e4^4 + (5/56448*isqrt2 + 19/508032)*e4^5)*z1^2*z2^14 + ((-25/21676032*isqrt2 + 25/21676032)*e2^10 + (265/21676032*isqrt2 - 265/21676032)*e2^8*e4 + (-61/1354752*isqrt2 + 61/1354752)*e2^6*e4^2 + (47/677376*isqrt2 - 47/677376)*e2^4*e4^3 + (-1/21168*isqrt2 + 1/21168)*e2^2*e4^4 + (1/84672*isqrt2 - 1/84672)*e4^5)*z1*z2^15 + (25/173408256*e2^10 - 265/173408256*e2^8*e4 + 61/10838016*e2^6*e4^2 - 47/5419008*e2^4*e4^3 + 1/169344*e2^2*e4^4 - 1/677376*e4^5)*z2^16 + (-1/59719680*e2^11 + 599/3284582400*e2^9*e4 - 1/1425600*e2^7*e4^2 + 119/102643200*e2^5*e4^3 - 1/1166400*e2^3*e4^4 + 1/4276800*e2*e4^5)*z1^18 + ((-1/6635520*isqrt2 - 1/6635520)*e2^11 + (599/364953600*isqrt2 + 599/364953600)*e2^9*e4 + (-1/158400*isqrt2 - 1/158400)*e2^7*e4^2 + (119/11404800*isqrt2 + 119/11404800)*e2^5*e4^3 + (-1/129600*isqrt2 - 1/129600)*e2^3*e4^4 + (1/475200*isqrt2 + 1/475200)*e2*e4^5)*z1^17*z2 + ((-17/13271040*isqrt2 + 7/9953280)*e2^11 + (10183/729907200*isqrt2 - 4193/547430400)*e2^9*e4 + (-17/316800*isqrt2 + 7/237600)*e2^7*e4^2 + (2023/22809600*isqrt2 - 833/17107200)*e2^5*e4^3 + (-17/259200*isqrt2 + 7/194400)*e2^3*e4^4 + (17/950400*isqrt2 - 7/712800)*e2*e4^5)*z1^16*z2^2 + ((-1/829440*isqrt2 + 1/110592)*e2^11 + (599/45619200*isqrt2 - 599/6082560)*e2^9*e4 + (-1/19800*isqrt2 + 1/2640)*e2^7*e4^2 + (119/1425600*isqrt2 - 119/190080)*e2^5*e4^3 + (-1/16200*isqrt2 + 1/2160)*e2^3*e4^4 + (1/59400*isqrt2 - 1/7920)*e2*e4^5)*z1^15*z2^3 + ((11/663552*isqrt2 + 163/7962624)*e2^11 + (-599/3317760*isqrt2 - 97637/437944320)*e2^9*e4 + (1/1440*isqrt2 + 163/190080)*e2^7*e4^2 + (-119/103680*isqrt2 - 19397/13685760)*e2^5*e4^3 + (11/12960*isqrt2 + 163/155520)*e2^3*e4^4 + (-1/4320*isqrt2 - 163/570240)*e2*e4^5)*z1^14*z2^4 + ((707/13271040*isqrt2 - 119/4423680)*e2^11 + (-423493/729907200*isqrt2 + 71281/243302400)*e2^9*e4 + (707/316800*isqrt2 - 119/105600)*e2^7*e4^2 + (-84133/22809600*isqrt2 + 14161/7603200)*e2^5*e4^3 + (707/259200*isqrt2 - 119/86400)*e2^3*e4^4 + (-707/950400*isqrt2 + 119/316800)*e2*e4^5)*z1^13*z2^5 + ((91/5308416*isqrt2 - 3829/23887872)*e2^11 + (-54509/291962880*isqrt2 + 2293571/1313832960)*e2^9*e4 + (91/126720*isqrt2 - 3829/570240)*e2^7*e4^2 + (-10829/9123840*isqrt2 + 455651/41057280)*e2^5*e4^3 + (91/103680*isqrt2 - 3829/466560)*e2^3*e4^4 + (-91/380160*isqrt2 + 3829/1710720)*e2*e4^5)*z1^12*z2^6 + ((-251/1658880*isqrt2 - 691/4423680)*e2^11 + (150349/91238400*isqrt2 + 413909/243302400)*e2^9*e4 + (-251/39600*isqrt2 - 691/105600)*e2^7*e4^2 + (29869/2851200*isqrt2 + 82229/7603200)*e2^5*e4^3 + (-251/32400*isqrt2 - 691/86400)*e2^3*e4^4 + (251/118800*isqrt2 + 691/316800)*e2*e4^5)*z1^11*z2^7 + ((-5929/26542080*isqrt2 + 3179/19906560)*e2^11 + (322861/132710400*isqrt2 - 173111/99532800)*e2^9*e4 + (-539/57600*isqrt2 + 289/43200)*e2^7*e4^2 + (64141/4147200*isqrt2 - 34391/3110400)*e2^5*e4^3 + (-5929/518400*isqrt2 + 3179/388800)*e2^3*e4^4 + (539/172800*isqrt2 - 289/129600)*e2*e4^5)*z1^10*z2^8 + (517/1327104*e2^11 - 28153/6635520*e2^9*e4 + 47/2880*e2^7*e4^2 - 5593/207360*e2^5*e4^3 + 517/25920*e2^3*e4^4 - 47/8640*e2*e4^5)*z1^9*z2^9 + ((5929/26542080*isqrt2 + 3179/19906560)*e2^11 + (-322861/132710400*isqrt2 - 173111/99532800)*e2^9*e4 + (539/57600*isqrt2 + 289/43200)*e2^7*e4^2 + (-64141/4147200*isqrt2 - 34391/3110400)*e2^5*e4^3 + (5929/518400*isqrt2 + 3179/388800)*e2^3*e4^4 + (-539/172800*isqrt2 - 289/129600)*e2*e4^5)*z1^8*z2^10 + ((251/1658880*isqrt2 - 691/4423680)*e2^11 + (-150349/91238400*isqrt2 + 413909/243302400)*e2^9*e4 + (251/39600*isqrt2 - 691/105600)*e2^7*e4^2 + (-29869/2851200*isqrt2 + 82229/7603200)*e2^5*e4^3 + (251/32400*isqrt2 - 691/86400)*e2^3*e4^4 + (-251/118800*isqrt2 + 691/316800)*e2*e4^5)*z1^7*z2^11 + ((-91/5308416*isqrt2 - 3829/23887872)*e2^11 + (54509/291962880*isqrt2 + 2293571/1313832960)*e2^9*e4 + (-91/126720*isqrt2 - 3829/570240)*e2^7*e4^2 + (10829/9123840*isqrt2 + 455651/41057280)*e2^5*e4^3 + (-91/103680*isqrt2 - 3829/466560)*e2^3*e4^4 + (91/380160*isqrt2 + 3829/1710720)*e2*e4^5)*z1^6*z2^12 + ((-707/13271040*isqrt2 - 119/4423680)*e2^11 + (423493/729907200*isqrt2 + 71281/243302400)*e2^9*e4 + (-707/316800*isqrt2 - 119/105600)*e2^7*e4^2 + (84133/22809600*isqrt2 + 14161/7603200)*e2^5*e4^3 + (-707/259200*isqrt2 - 119/86400)*e2^3*e4^4 + (707/950400*isqrt2 + 119/316800)*e2*e4^5)*z1^5*z2^13 + ((-11/663552*isqrt2 + 163/7962624)*e2^11 + (599/3317760*isqrt2 - 97637/437944320)*e2^9*e4 + (-1/1440*isqrt2 + 163/190080)*e2^7*e4^2 + (119/103680*isqrt2 - 19397/13685760)*e2^5*e4^3 + (-11/12960*isqrt2 + 163/155520)*e2^3*e4^4 + (1/4320*isqrt2 - 163/570240)*e2*e4^5)*z1^4*z2^14 + ((1/829440*isqrt2 + 1/110592)*e2^11 + (-599/45619200*isqrt2 - 599/6082560)*e2^9*e4 + (1/19800*isqrt2 + 1/2640)*e2^7*e4^2 + (-119/1425600*isqrt2 - 119/190080)*e2^5*e4^3 + (1/16200*isqrt2 + 1/2160)*e2^3*e4^4 + (-1/59400*isqrt2 - 1/7920)*e2*e4^5)*z1^3*z2^15 + ((17/13271040*isqrt2 + 7/9953280)*e2^11 + (-10183/729907200*isqrt2 - 4193/547430400)*e2^9*e4 + (17/316800*isqrt2 + 7/237600)*e2^7*e4^2 + (-2023/22809600*isqrt2 - 833/17107200)*e2^5*e4^3 + (17/259200*isqrt2 + 7/194400)*e2^3*e4^4 + (-17/950400*isqrt2 - 7/712800)*e2*e4^5)*z1^2*z2^16 + ((1/6635520*isqrt2 - 1/6635520)*e2^11 + (-599/364953600*isqrt2 + 599/364953600)*e2^9*e4 + (1/158400*isqrt2 - 1/158400)*e2^7*e4^2 + (-119/11404800*isqrt2 + 119/11404800)*e2^5*e4^3 + (1/129600*isqrt2 - 1/129600)*e2^3*e4^4 + (-1/475200*isqrt2 + 1/475200)*e2*e4^5)*z1*z2^17 + (-1/59719680*e2^11 + 599/3284582400*e2^9*e4 - 1/1425600*e2^7*e4^2 + 119/102643200*e2^5*e4^3 - 1/1166400*e2^3*e4^4 + 1/4276800*e2*e4^5)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/f3.txt <==
8*e4 + (-1/672*e2^6 + 1/112*e2^4*e4 - 3/224*e2^2*e4^2 + 1/168*e4^3)*z1^8 + ((-1/168*isqrt2 - 1/168)*e2^6 + (1/28*isqrt2 + 1/28)*e2^4*e4 + (-3/56*isqrt2 - 3/56)*e2^2*e4^2 + (1/42*isqrt2 + 1/42)*e4^3)*z1^7*z2 + ((-1/48*isqrt2 + 1/144)*e2^6 + (1/8*isqrt2 - 1/24)*e2^4*e4 + (-3/16*isqrt2 + 1/16)*e2^2*e4^2 + (1/12*isqrt2 - 1/36)*e4^3)*z1^6*z2^2 + ((-1/48*isqrt2 + 1/24)*e2^6 + (1/8*isqrt2 - 1/4)*e2^4*e4 + (-3/16*isqrt2 + 3/8)*e2^2*e4^2 + (1/12*isqrt2 - 1/6)*e4^3)*z1^5*z2^3 + (17/288*e2^6 - 17/48*e2^4*e4 + 17/32*e2^2*e4^2 - 17/72*e4^3)*z1^4*z2^4 + ((1/48*isqrt2 + 1/24)*e2^6 + (-1/8*isqrt2 - 1/4)*e2^4*e4 + (3/16*isqrt2 + 3/8)*e2^2*e4^2 + (-1/12*isqrt2 - 1/6)*e4^3)*z1^3*z2^5 + ((1/48*isqrt2 + 1/144)*e2^6 + (-1/8*isqrt2 - 1/24)*e2^4*e4 + (3/16*isqrt2 + 1/16)*e2^2*e4^2 + (-1/12*isqrt2 - 1/36)*e4^3)*z1^2*z2^6 + ((1/168*isqrt2 - 1/168)*e2^6 + (-1/28*isqrt2 + 1/28)*e2^4*e4 + (3/56*isqrt2 - 3/56)*e2^2*e4^2 + (-1/42*isqrt2 + 1/42)*e4^3)*z1*z2^7 + (-1/672*e2^6 + 1/112*e2^4*e4 - 3/224*e2^2*e4^2 + 1/168*e4^3)*z2^8 + (-1/17280*e2^6*e4 + 1/2880*e2^4*e4^2 - 1/1920*e2^2*e4^3 + 1/4320*e4^4)*z1^12 + ((-1/2880*isqrt2 - 1/2880)*e2^6*e4 + (1/480*isqrt2 + 1/480)*e2^4*e4^2 + (-1/320*isqrt2 - 1/320)*e2^2*e4^3 + (1/720*isqrt2 + 1/720)*e4^4)*z1^11*z2 + ((-11/5760*isqrt2 + 19/17280)*e2^6*e4 + (11/960*isqrt2 - 19/2880)*e2^4*e4^2 + (-11/640*isqrt2 + 19/1920)*e2^2*e4^3 + (11/1440*isqrt2 - 19/4320)*e4^4)*z1^10*z2^2 + ((-1/1152*isqrt2 + 5/576)*e2^6*e4 + (1/192*isqrt2 - 5/96)*e2^4*e4^2 + (-1/128*isqrt2 + 5/64)*e2^2*e4^3 + (1/288*isqrt2 - 5/144)*e4^4)*z1^9*z2^3 + ((1/96*isqrt2 + 25/2304)*e2^6*e4 + (-1/16*isqrt2 - 25/384)*e2^4*e4^2 + (3/32*isqrt2 + 25/256)*e2^2*e4^3 + (-1/24*isqrt2 - 25/576)*e4^4)*z1^8*z2^4 + ((17/960*isqrt2 - 1/80)*e2^6*e4 + (-17/160*isqrt2 + 3/40)*e2^4*e4^2 + (51/320*isqrt2 - 9/80)*e2^2*e4^3 + (-17/240*isqrt2 + 1/20)*e4^4)*z1^7*z2^5 + (-139/4320*e2^6*e4 + 139/720*e2^4*e4^2 - 139/480*e2^2*e4^3 + 139/1080*e4^4)*z1^6*z2^6 + ((-17/960*isqrt2 - 1/80)*e2^6*e4 + (17/160*isqrt2 + 3/40)*e2^4*e4^2 + (-51/320*isqrt2 - 9/80)*e2^2*e4^3 + (17/240*isqrt2 + 1/20)*e4^4)*z1^5*z2^7 + ((-1/96*isqrt2 + 25/2304)*e2^6*e4 + (1/16*isqrt2 - 25/384)*e2^4*e4^2 + (-3/32*isqrt2 + 25/256)*e2^2*e4^3 + (1/24*isqrt2 - 25/576)*e4^4)*z1^4*z2^8 + ((1/1152*isqrt2 + 5/576)*e2^6*e4 + (-1/192*isqrt2 - 5/96)*e2^4*e4^2 + (1/128*isqrt2 + 5/64)*e2^2*e4^3 + (-1/288*isqrt2 - 5/144)*e4^4)*z1^3*z2^9 + ((11/5760*isqrt2 + 19/17280)*e2^6*e4 + (-11/960*isqrt2 - 19/2880)*e2^4*e4^2 + (11/640*isqrt2 + 19/1920)*e2^2*e4^3 + (-11/1440*isqrt2 - 19/4320)*e4^4)*z1^2*z2^10 + ((1/2880*isqrt2 - 1/2880)*e2^6*e4 + (-1/480*isqrt2 + 1/480)*e2^4*e4^2 + (1/320*isqrt2 - 1/320)*e2^2*e4^3 + (-1/720*isqrt2 + 1/720)*e4^4)*z1*z2^11 + (-1/17280*e2^6*e4 + 1/2880*e2^4*e4^2 - 1/1920*e2^2*e4^3 + 1/4320*e4^4)*z2^12 + (-1/336960*e2^9 + 1/37440*e2^7*e4 - 1/12480*e2^5*e4^2 + 31/336960*e2^3*e4^3 - 1/28080*e2*e4^4)*z1^14 + ((-7/336960*isqrt2 - 7/336960)*e2^9 + (7/37440*isqrt2 + 7/37440)*e2^7*e4 + (-7/12480*isqrt2 - 7/12480)*e2^5*e4^2 + (217/336960*isqrt2 + 217/336960)*e2^3*e4^3 + (-7/28080*isqrt2 - 7/28080)*e2*e4^4)*z1^13*z2 + ((-7/51840*isqrt2 + 1/15552)*e2^9 + (7/5760*isqrt2 - 1/1728)*e2^7*e4 + (-7/1920*isqrt2 + 1/576)*e2^5*e4^2 + (217/51840*isqrt2 - 31/15552)*e2^3*e4^3 + (-7/4320*isqrt2 + 1/1296)*e2*e4^4)*z1^12*z2^2 + ((-1/6480*isqrt2 + 17/25920)*e2^9 + (1/720*isqrt2 - 17/2880)*e2^7*e4 + (-1/240*isqrt2 + 17/960)*e2^5*e4^2 + (31/6480*isqrt2 - 527/25920)*e2^3*e4^3 + (-1/540*isqrt2 + 17/2160)*e2*e4^4)*z1^11*z2^3 + ((11/17280*isqrt2 + 53/38880)*e2^9 + (-11/1920*isqrt2 - 53/4320)*e2^7*e4 + (11/640*isqrt2 + 53/1440)*e2^5*e4^2 + (-341/17280*isqrt2 - 1643/38880)*e2^3*e4^3 + (11/1440*isqrt2 + 53/3240)*e2*e4^4)*z1^10*z2^4 + ((13/6480*isqrt2 + 1/3240)*e2^9 + (-13/720*isqrt2 - 1/360)*e2^7*e4 + (13/240*isqrt2 + 1/120)*e2^5*e4^2 + (-403/6480*isqrt2 - 31/3240)*e2^3*e4^3 + (13/540*isqrt2 + 1/270)*e2*e4^4)*z1^9*z2^5 + ((7/3456*isqrt2 - 17/6480)*e2^9 + (-7/384*isqrt2 + 17/720)*e2^7*e4 + (7/128*isqrt2 - 17/240)*e2^5*e4^2 + (-217/3456*isqrt2 + 527/6480)*e2^3*e4^3 + (7/288*isqrt2 - 17/540)*e2*e4^4)*z1^8*z2^6 + (-37/8640*e2^9 + 37/960*e2^7*e4 - 37/320*e2^5*e4^2 + 1147/8640*e2^3*e4^3 - 37/720*e2*e4^4)*z1^7*z2^7 + ((-7/3456*isqrt2 - 17/6480)*e2^9 + (7/384*isqrt2 + 17/720)*e2^7*e4 + (-7/128*isqrt2 - 17/240)*e2^5*e4^2 + (217/3456*isqrt2 + 527/6480)*e2^3*e4^3 + (-7/288*isqrt2 - 17/540)*e2*e4^4)*z1^6*z2^8 + ((-13/6480*isqrt2 + 1/3240)*e2^9 + (13/720*isqrt2 - 1/360)*e2^7*e4 + (-13/240*isqrt2 + 1/120)*e2^5*e4^2 + (403/6480*isqrt2 - 31/3240)*e2^3*e4^3 + (-13/540*isqrt2 + 1/270)*e2*e4^4)*z1^5*z2^9 + ((-11/17280*isqrt2 + 53/38880)*e2^9 + (11/1920*isqrt2 - 53/4320)*e2^7*e4 + (-11/640*isqrt2 + 53/1440)*e2^5*e4^2 + (341/17280*isqrt2 - 1643/38880)*e2^3*e4^3 + (-11/1440*isqrt2 + 53/3240)*e2*e4^4)*z1^4*z2^10 + ((1/6480*isqrt2 + 17/25920)*e2^9 + (-1/720*isqrt2 - 17/2880)*e2^7*e4 + (1/240*isqrt2 + 17/960)*e2^5*e4^2 + (-31/6480*isqrt2 - 527/25920)*e2^3*e4^3 + (1/540*isqrt2 + 17/2160)*e2*e4^4)*z1^3*z2^11 + ((7/51840*isqrt2 + 1/15552)*e2^9 + (-7/5760*isqrt2 - 1/1728)*e2^7*e4 + (7/1920*isqrt2 + 1/576)*e2^5*e4^2 + (-217/51840*isqrt2 - 31/15552)*e2^3*e4^3 + (7/4320*isqrt2 + 1/1296)*e2*e4^4)*z1^2*z2^12 + ((7/336960*isqrt2 - 7/336960)*e2^9 + (-7/37440*isqrt2 + 7/37440)*e2^7*e4 + (7/12480*isqrt2 - 7/12480)*e2^5*e4^2 + (-217/336960*isqrt2 + 217/336960)*e2^3*e4^3 + (7/28080*isqrt2 - 7/28080)*e2*e4^4)*z1*z2^13 + (-1/336960*e2^9 + 1/37440*e2^7*e4 - 1/12480*e2^5*e4^2 + 31/336960*e2^3*e4^3 - 1/28080*e2*e4^4)*z2^14 + (-1/2709504*e2^6*e4^2 + 1/451584*e2^4*e4^3 - 1/301056*e2^2*e4^4 + 1/677376*e4^5)*z1^16 + ((-1/338688*isqrt2 - 1/338688)*e2^6*e4^2 + (1/56448*isqrt2 + 1/56448)*e2^4*e4^3 + (-1/37632*isqrt2 - 1/37632)*e2^2*e4^4 + (1/84672*isqrt2 + 1/84672)*e4^5)*z1^15*z2 + ((-5/225792*isqrt2 + 19/2032128)*e2^6*e4^2 + (5/37632*isqrt2 - 19/338688)*e2^4*e4^3 + (-5/25088*isqrt2 + 19/225792)*e2^2*e4^4 + (5/56448*isqrt2 - 19/508032)*e4^5)*z1^14*z2^2 + ((-11/290304*isqrt2 + 17/145152)*e2^6*e4^2 + (11/48384*isqrt2 - 17/24192)*e2^4*e4^3 + (-11/32256*isqrt2 + 17/16128)*e2^2*e4^4 + (11/72576*isqrt2 - 17/36288)*e4^5)*z1^13*z2^3 + ((13/145152*isqrt2 + 577/1741824)*e2^6*e4^2 + (-13/24192*isqrt2 - 577/290304)*e2^4*e4^3 + (13/16128*isqrt2 + 577/193536)*e2^2*e4^4 + (-13/36288*isqrt2 - 577/435456)*e4^5)*z1^12*z2^4 + ((5/10752*isqrt2 + 1/3024)*e2^6*e4^2 + (-5/1792*isqrt2 - 1/504)*e2^4*e4^3 + (15/3584*isqrt2 + 1/336)*e2^2*e4^4 + (-5/2688*isqrt2 - 1/756)*e4^5)*z1^11*z2^5 + ((121/145152*isqrt2 - 121/435456)*e2^6*e4^2 + (-121/24192*isqrt2 + 121/72576)*e2^4*e4^3 + (121/16128*isqrt2 - 121/48384)*e2^2*e4^4 + (-121/36288*isqrt2 + 121/108864)*e4^5)*z1^10*z2^6 + ((1441/2032128*isqrt2 - 649/508032)*e2^6*e4^2 + (-1441/338688*isqrt2 + 649/84672)*e2^4*e4^3 + (1441/225792*isqrt2 - 649/56448)*e2^2*e4^4 + (-1441/508032*isqrt2 + 649/127008)*e4^5)*z1^9*z2^7 + (-11/6144*e2^6*e4^2 + 11/1024*e2^4*e4^3 - 33/2048*e2^2*e4^4 + 11/1536*e4^5)*z1^8*z2^8 + ((-1441/2032128*isqrt2 - 649/508032)*e2^6*e4^2 + (1441/338688*isqrt2 + 649/84672)*e2^4*e4^3 + (-1441/225792*isqrt2 - 649/56448)*e2^2*e4^4 + (1441/508032*isqrt2 + 649/127008)*e4^5)*z1^7*z2^9 + ((-121/145152*isqrt2 - 121/435456)*e2^6*e4^2 + (121/24192*isqrt2 + 121/72576)*e2^4*e4^3 + (-121/16128*isqrt2 - 121/48384)*e2^2*e4^4 + (121/36288*isqrt2 + 121/108864)*e4^5)*z1^6*z2^10 + ((-5/10752*isqrt2 + 1/3024)*e2^6*e4^2 + (5/1792*isqrt2 - 1/504)*e2^4*e4^3 + (-15/3584*isqrt2 + 1/336)*e2^2*e4^4 + (5/2688*isqrt2 - 1/756)*e4^5)*z1^5*z2^11 + ((-13/145152*isqrt2 + 577/1741824)*e2^6*e4^2 + (13/24192*isqrt2 - 577/290304)*e2^4*e4^3 + (-13/16128*isqrt2 + 577/193536)*e2^2*e4^4 + (13/36288*isqrt2 - 577/435456)*e4^5)*z1^4*z2^12 + ((11/290304*isqrt2 + 17/145152)*e2^6*e4^2 + (-11/48384*isqrt2 - 17/24192)*e2^4*e4^3 + (11/32256*isqrt2 + 17/16128)*e2^2*e4^4 + (-11/72576*isqrt2 - 17/36288)*e4^5)*z1^3*z2^13 + ((5/225792*isqrt2 + 19/2032128)*e2^6*e4^2 + (-5/37632*isqrt2 - 19/338688)*e2^4*e4^3 + (5/25088*isqrt2 + 19/225792)*e2^2*e4^4 + (-5/56448*isqrt2 - 19/508032)*e4^5)*z1^2*z2^14 + ((1/338688*isqrt2 - 1/338688)*e2^6*e4^2 + (-1/56448*isqrt2 + 1/56448)*e2^4*e4^3 + (1/37632*isqrt2 - 1/37632)*e2^2*e4^4 + (-1/84672*isqrt2 + 1/84672)*e4^5)*z1*z2^15 + (-1/2709504*e2^6*e4^2 + 1/451584*e2^4*e4^3 - 1/301056*e2^2*e4^4 + 1/677376*e4^5)*z2^16 + (-1/51321600*e2^9*e4 + 1/5702400*e2^7*e4^2 - 1/1900800*e2^5*e4^3 + 31/51321600*e2^3*e4^4 - 1/4276800*e2*e4^5)*z1^18 + ((-1/5702400*isqrt2 - 1/5702400)*e2^9*e4 + (1/633600*isqrt2 + 1/633600)*e2^7*e4^2 + (-1/211200*isqrt2 - 1/211200)*e2^5*e4^3 + (31/5702400*isqrt2 + 31/5702400)*e2^3*e4^4 + (-1/475200*isqrt2 - 1/475200)*e2*e4^5)*z1^17*z2 + ((-17/11404800*isqrt2 + 7/8553600)*e2^9*e4 + (17/1267200*isqrt2 - 7/950400)*e2^7*e4^2 + (-17/422400*isqrt2 + 7/316800)*e2^5*e4^3 + (527/11404800*isqrt2 - 217/8553600)*e2^3*e4^4 + (-17/950400*isqrt2 + 7/712800)*e2*e4^5)*z1^16*z2^2 + ((-1/712800*isqrt2 + 1/95040)*e2^9*e4 + (1/79200*isqrt2 - 1/10560)*e2^7*e4^2 + (-1/26400*isqrt2 + 1/3520)*e2^5*e4^3 + (31/712800*isqrt2 - 31/95040)*e2^3*e4^4 + (-1/59400*isqrt2 + 1/7920)*e2*e4^5)*z1^15*z2^3 + ((1/51840*isqrt2 + 163/6842880)*e2^9*e4 + (-1/5760*isqrt2 - 163/760320)*e2^7*e4^2 + (1/1920*isqrt2 + 163/253440)*e2^5*e4^3 + (-31/51840*isqrt2 - 5053/6842880)*e2^3*e4^4 + (1/4320*isqrt2 + 163/570240)*e2*e4^5)*z1^14*z2^4 + ((707/11404800*isqrt2 - 119/3801600)*e2^9*e4 + (-707/1267200*isqrt2 + 119/422400)*e2^7*e4^2 + (707/422400*isqrt2 - 119/140800)*e2^5*e4^3 + (-21917/11404800*isqrt2 + 3689/3801600)*e2^3*e4^4 + (707/950400*isqrt2 - 119/316800)*e2*e4^5)*z1^13*z2^5 + ((91/4561920*isqrt2 - 3829/20528640)*e2^9*e4 + (-91/506880*isqrt2 + 3829/2280960)*e2^7*e4^2 + (91/168960*isqrt2 - 3829/760320)*e2^5*e4^3 + (-2821/4561920*isqrt2 + 118699/20528640)*e2^3*e4^4 + (91/380160*isqrt2 - 3829/1710720)*e2*e4^5)*z1^12*z2^6 + ((-251/1425600*isqrt2 - 691/3801600)*e2^9*e4 + (251/158400*isqrt2 + 691/422400)*e2^7*e4^2 + (-251/52800*isqrt2 - 691/140800)*e2^5*e4^3 + (7781/1425600*isqrt2 + 21421/3801600)*e2^3*e4^4 + (-251/118800*isqrt2 - 691/316800)*e2*e4^5)*z1^11*z2^7 + ((-539/2073600*isqrt2 + 289/1555200)*e2^9*e4 + (539/230400*isqrt2 - 289/172800)*e2^7*e4^2 + (-539/76800*isqrt2 + 289/57600)*e2^5*e4^3 + (16709/2073600*isqrt2 - 8959/1555200)*e2^3*e4^4 + (-539/172800*isqrt2 + 289/129600)*e2*e4^5)*z1^10*z2^8 + (47/103680*e2^9*e4 - 47/11520*e2^7*e4^2 + 47/3840*e2^5*e4^3 - 1457/103680*e2^3*e4^4 + 47/8640*e2*e4^5)*z1^9*z2^9 + ((539/2073600*isqrt2 + 289/1555200)*e2^9*e4 + (-539/230400*isqrt2 - 289/172800)*e2^7*e4^2 + (539/76800*isqrt2 + 289/57600)*e2^5*e4^3 + (-16709/2073600*isqrt2 - 8959/1555200)*e2^3*e4^4 + (539/172800*isqrt2 + 289/129600)*e2*e4^5)*z1^8*z2^10 + ((251/1425600*isqrt2 - 691/3801600)*e2^9*e4 + (-251/158400*isqrt2 + 691/422400)*e2^7*e4^2 + (251/52800*isqrt2 - 691/140800)*e2^5*e4^3 + (-7781/1425600*isqrt2 + 21421/3801600)*e2^3*e4^4 + (251/118800*isqrt2 - 691/316800)*e2*e4^5)*z1^7*z2^11 + ((-91/4561920*isqrt2 - 3829/20528640)*e2^9*e4 + (91/506880*isqrt2 + 3829/2280960)*e2^7*e4^2 + (-91/168960*isqrt2 - 3829/760320)*e2^5*e4^3 + (2821/4561920*isqrt2 + 118699/20528640)*e2^3*e4^4 + (-91/380160*isqrt2 - 3829/1710720)*e2*e4^5)*z1^6*z2^12 + ((-707/11404800*isqrt2 - 119/3801600)*e2^9*e4 + (707/1267200*isqrt2 + 119/422400)*e2^7*e4^2 + (-707/422400*isqrt2 - 119/140800)*e2^5*e4^3 + (21917/11404800*isqrt2 + 3689/3801600)*e2^3*e4^4 + (-707/950400*isqrt2 - 119/316800)*e2*e4^5)*z1^5*z2^13 + ((-1/51840*isqrt2 + 163/6842880)*e2^9*e4 + (1/5760*isqrt2 - 163/760320)*e2^7*e4^2 + (-1/1920*isqrt2 + 163/253440)*e2^5*e4^3 + (31/51840*isqrt2 - 5053/6842880)*e2^3*e4^4 + (-1/4320*isqrt2 + 163/570240)*e2*e4^5)*z1^4*z2^14 + ((1/712800*isqrt2 + 1/95040)*e2^9*e4 + (-1/79200*isqrt2 - 1/10560)*e2^7*e4^2 + (1/26400*isqrt2 + 1/3520)*e2^5*e4^3 + (-31/712800*isqrt2 - 31/95040)*e2^3*e4^4 + (1/59400*isqrt2 + 1/7920)*e2*e4^5)*z1^3*z2^15 + ((17/11404800*isqrt2 + 7/8553600)*e2^9*e4 + (-17/1267200*isqrt2 - 7/950400)*e2^7*e4^2 + (17/422400*isqrt2 + 7/316800)*e2^5*e4^3 + (-527/11404800*isqrt2 - 217/8553600)*e2^3*e4^4 + (17/950400*isqrt2 + 7/712800)*e2*e4^5)*z1^2*z2^16 + ((1/5702400*isqrt2 - 1/5702400)*e2^9*e4 + (-1/633600*isqrt2 + 1/633600)*e2^7*e4^2 + (1/211200*isqrt2 - 1/211200)*e2^5*e4^3 + (-31/5702400*isqrt2 + 31/5702400)*e2^3*e4^4 + (1/475200*isqrt2 - 1/475200)*e2*e4^5)*z1*z2^17 + (-1/51321600*e2^9*e4 + 1/5702400*e2^7*e4^2 - 1/1900800*e2^5*e4^3 + 31/51321600*e2^3*e4^4 - 1/4276800*e2*e4^5)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/f4.txt <==
2*e2^2 + (1/12*e2^4 - 5/12*e2^2*e4 + 1/3*e4^2)*z1^4 + ((1/6*isqrt2 + 1/3)*e2^4 + (-5/6*isqrt2 - 5/3)*e2^2*e4 + (2/3*isqrt2 + 4/3)*e4^2)*z1^3*z2 + ((1/2*isqrt2 + 1/6)*e2^4 + (-5/2*isqrt2 - 5/6)*e2^2*e4 + (2*isqrt2 + 2/3)*e4^2)*z1^2*z2^2 + ((1/3*isqrt2 - 1/3)*e2^4 + (-5/3*isqrt2 + 5/3)*e2^2*e4 + (4/3*isqrt2 - 4/3)*e4^2)*z1*z2^3 + (-1/6*e2^4 + 5/6*e2^2*e4 - 2/3*e4^2)*z2^4 + (1/45*e2^5 - 1/9*e2^3*e4 + 4/45*e2*e4^2)*z1^6 + ((1/15*isqrt2 + 1/15)*e2^5 + (-1/3*isqrt2 - 1/3)*e2^3*e4 + (4/15*isqrt2 + 4/15)*e2*e4^2)*z1^5*z2 + ((1/6*isqrt2 - 1/9)*e2^5 + (-5/6*isqrt2 + 5/9)*e2^3*e4 + (2/3*isqrt2 - 4/9)*e2*e4^2)*z1^4*z2^2 + (-1/3*e2^5 + 5/3*e2^3*e4 - 4/3*e2*e4^2)*z1^3*z2^3 + ((-1/6*isqrt2 - 1/9)*e2^5 + (5/6*isqrt2 + 5/9)*e2^3*e4 + (-2/3*isqrt2 - 4/9)*e2*e4^2)*z1^2*z2^4 + ((-1/15*isqrt2 + 1/15)*e2^5 + (1/3*isqrt2 - 1/3)*e2^3*e4 + (-4/15*isqrt2 + 4/15)*e2*e4^2)*z1*z2^5 + (1/45*e2^5 - 1/9*e2^3*e4 + 4/45*e2*e4^2)*z2^6 + (-1/1344*e2^6 + 5/1344*e2^4*e4 - 1/336*e2^2*e4^2)*z1^8 + ((-1/336*isqrt2 - 13/2016)*e2^6 + (5/336*isqrt2 + 65/2016)*e2^4*e4 + (-1/84*isqrt2 - 13/504)*e2^2*e4^2)*z1^7*z2 + ((-13/576*isqrt2 - 19/1728)*e2^6 + (65/576*isqrt2 + 95/1728)*e2^4*e4 + (-13/144*isqrt2 - 19/432)*e2^2*e4^2)*z1^6*z2^2 + ((-31/576*isqrt2 + 1/32)*e2^6 + (155/576*isqrt2 - 5/32)*e2^4*e4 + (-31/144*isqrt2 + 1/8)*e2^2*e4^2)*z1^5*z2^3 + ((-5/144*isqrt2 + 391/3456)*e2^6 + (25/144*isqrt2 - 1955/3456)*e2^4*e4 + (-5/36*isqrt2 + 391/864)*e2^2*e4^2)*z1^4*z2^4 + ((19/576*isqrt2 + 31/288)*e2^6 + (-95/576*isqrt2 - 155/288)*e2^4*e4 + (19/144*isqrt2 + 31/72)*e2^2*e4^2)*z1^3*z2^5 + ((3/64*isqrt2 + 35/1728)*e2^6 + (-15/64*isqrt2 - 175/1728)*e2^4*e4 + (3/16*isqrt2 + 35/432)*e2^2*e4^2)*z1^2*z2^6 + ((3/224*isqrt2 - 3/224)*e2^6 + (-15/224*isqrt2 + 15/224)*e2^4*e4 + (3/56*isqrt2 - 3/56)*e2^2*e4^2)*z1*z2^7 + (-3/896*e2^6 + 15/896*e2^4*e4 - 3/224*e2^2*e4^2)*z2^8 + (-1/12960*e2^7 + 1/2592*e2^5*e4 - 1/3240*e2^3*e4^2)*z1^10 + ((-1/2592*isqrt2 - 7/12960)*e2^7 + (5/2592*isqrt2 + 7/2592)*e2^5*e4 + (-1/648*isqrt2 - 7/3240)*e2^3*e4^2)*z1^9*z2 + ((-7/2880*isqrt2 + 1/4320)*e2^7 + (7/576*isqrt2 - 1/864)*e2^5*e4 + (-7/720*isqrt2 + 1/1080)*e2^3*e4^2)*z1^8*z2^2 + ((-1/270*isqrt2 + 11/1440)*e2^7 + (1/54*isqrt2 - 11/288)*e2^5*e4 + (-2/135*isqrt2 + 11/360)*e2^3*e4^2)*z1^7*z2^3 + ((7/1728*isqrt2 + 203/12960)*e2^7 + (-35/1728*isqrt2 - 203/2592)*e2^5*e4 + (7/432*isqrt2 + 203/3240)*e2^3*e4^2)*z1^6*z2^4 + ((7/480*isqrt2 + 7/1440)*e2^7 + (-7/96*isqrt2 - 7/288)*e2^5*e4 + (7/120*isqrt2 + 7/360)*e2^3*e4^2)*z1^5*z2^5 + ((7/720*isqrt2 - 35/2592)*e2^7 + (-7/144*isqrt2 + 175/2592)*e2^5*e4 + (7/180*isqrt2 - 35/648)*e2^3*e4^2)*z1^4*z2^6 + ((-1/540*isqrt2 - 13/1080)*e2^7 + (1/108*isqrt2 + 13/216)*e2^5*e4 + (-1/135*isqrt2 - 13/270)*e2^3*e4^2)*z1^3*z2^7 + ((-1/288*isqrt2 - 1/540)*e2^7 + (5/288*isqrt2 + 1/108)*e2^5*e4 + (-1/72*isqrt2 - 1/135)*e2^3*e4^2)*z1^2*z2^8 + ((-1/1296*isqrt2 + 1/1296)*e2^7 + (5/1296*isqrt2 - 5/1296)*e2^5*e4 + (-1/324*isqrt2 + 1/324)*e2^3*e4^2)*z1*z2^9 + (1/6480*e2^7 - 1/1296*e2^5*e4 + 1/1620*e2^3*e4^2)*z2^10 + (37/8709120*e2^8 - 137/2177280*e2^6*e4 + 11267/43545600*e2^4*e4^2 - 121/362880*e2^2*e4^3 + 121/907200*e4^4)*z1^12 + ((37/1451520*isqrt2 + 59/2903040)*e2^8 + (-137/362880*isqrt2 - 871/2903040)*e2^6*e4 + (11267/7257600*isqrt2 + 4471/3628800)*e2^4*e4^2 + (-121/60480*isqrt2 - 1/630)*e2^2*e4^3 + (121/151200*isqrt2 + 1/1575)*e4^4)*z1^11*z2 + ((649/5806080*isqrt2 - 2141/17418240)*e2^8 + (-9581/5806080*isqrt2 + 31849/17418240)*e2^6*e4 + (49181/7257600*isqrt2 - 163999/21772800)*e2^4*e4^2 + (-11/1260*isqrt2 + 881/90720)*e2^2*e4^3 + (11/3150*isqrt2 - 881/226800)*e4^4)*z1^10*z2^2 + ((-19/129024*isqrt2 - 125/193536)*e2^8 + (2579/1161216*isqrt2 + 5555/580608)*e2^6*e4 + (-6677/725760*isqrt2 - 5711/145152)*e2^4*e4^2 + (431/36288*isqrt2 + 115/2268)*e2^2*e4^3 + (-431/90720*isqrt2 - 23/1134)*e4^4)*z1^9*z2^3 + ((-17/13824*isqrt2 - 365/2322432)*e2^8 + (253/13824*isqrt2 + 5125/2322432)*e2^6*e4 + (-1303/17280*isqrt2 - 2575/290304)*e2^4*e4^2 + (7/72*isqrt2 + 275/24192)*e2^2*e4^3 + (-7/180*isqrt2 - 55/12096)*e4^4)*z1^8*z2^4 + ((-137/107520*isqrt2 + 677/241920)*e2^8 + (18257/967680*isqrt2 - 3371/80640)*e2^6*e4 + (-11729/151200*isqrt2 + 52163/302400)*e2^4*e4^2 + (3023/30240*isqrt2 - 841/3780)*e2^2*e4^3 + (-3023/75600*isqrt2 + 841/9450)*e4^4)*z1^7*z2^5 + ((5/3456*isqrt2 + 2573/622080)*e2^8 + (-25/1152*isqrt2 - 38317/622080)*e2^6*e4 + (155/1728*isqrt2 + 12337/48600)*e2^4*e4^2 + (-25/216*isqrt2 - 707/2160)*e2^2*e4^3 + (5/108*isqrt2 + 707/5400)*e4^4)*z1^6*z2^6 + ((1051/322560*isqrt2 + 127/241920)*e2^8 + (-47057/967680*isqrt2 - 69/8960)*e2^6*e4 + (30329/151200*isqrt2 + 4769/151200)*e2^4*e4^2 + (-7823/30240*isqrt2 - 307/7560)*e2^2*e4^3 + (7823/75600*isqrt2 + 307/18900)*e4^4)*z1^5*z2^7 + ((149/96768*isqrt2 - 5945/2322432)*e2^8 + (-2221/96768*isqrt2 + 88825/2322432)*e2^6*e4 + (5723/60480*isqrt2 - 11455/72576)*e2^4*e4^2 + (-41/336*isqrt2 + 4925/24192)*e2^2*e4^3 + (41/840*isqrt2 - 985/12096)*e4^4)*z1^4*z2^8 + ((-41/129024*isqrt2 - 965/580608)*e2^8 + (5521/1161216*isqrt2 + 14405/580608)*e2^6*e4 + (-1781/90720*isqrt2 - 619/6048)*e2^4*e4^2 + (919/36288*isqrt2 + 2395/18144)*e2^2*e4^3 + (-919/90720*isqrt2 - 479/9072)*e4^4)*z1^3*z2^9 + ((-2299/5806080*isqrt2 - 3491/17418240)*e2^8 + (34331/5806080*isqrt2 + 52099/17418240)*e2^6*e4 + (-5533/226800*isqrt2 - 16789/1360800)*e2^4*e4^2 + (1903/60480*isqrt2 + 2887/181440)*e2^2*e4^3 + (-1903/151200*isqrt2 - 2887/453600)*e4^4)*z1^2*z2^10 + ((-209/2903040*isqrt2 + 209/2903040)*e2^8 + (3121/2903040*isqrt2 - 3121/2903040)*e2^6*e4 + (-503/113400*isqrt2 + 503/113400)*e2^4*e4^2 + (173/30240*isqrt2 - 173/30240)*e2^2*e4^3 + (-173/75600*isqrt2 + 173/75600)*e4^4)*z1*z2^11 + (209/17418240*e2^8 - 3121/17418240*e2^6*e4 + 503/680400*e2^4*e4^2 - 173/181440*e2^2*e4^3 + 173/453600*e4^4)*z2^12 + (-1/673920*e2^9 + 109/6918912*e2^7*e4 - 5633/103783680*e2^5*e4^2 + 173/2594592*e2^3*e4^3 - 173/6486480*e2*e4^4)*z1^14 + ((-7/673920*isqrt2 - 11/808704)*e2^9 + (109/988416*isqrt2 + 5/34749)*e2^7*e4 + (-5633/14826240*isqrt2 - 4399/8895744)*e2^5*e4^2 + (173/370656*isqrt2 + 25/41184)*e2^3*e4^3 + (-173/926640*isqrt2 - 5/20592)*e2*e4^4)*z1^13*z2 + ((-11/124416*isqrt2 + 17/1866240)*e2^9 + (5/5346*isqrt2 - 2887/28740096)*e2^7*e4 + (-4399/1368576*isqrt2 + 25499/71850240)*e2^5*e4^2 + (25/6336*isqrt2 - 263/598752)*e2^3*e4^3 + (-5/3168*isqrt2 + 263/1496880)*e2*e4^4)*z1^12*z2^2 + ((-67/311040*isqrt2 + 79/207360)*e2^9 + (10847/4790016*isqrt2 - 12889/3193344)*e2^7*e4 + (-46397/5987520*isqrt2 + 12317/887040)*e2^5*e4^2 + (79/8316*isqrt2 - 3403/199584)*e2^3*e4^3 + (-79/20790*isqrt2 + 3403/498960)*e2*e4^4)*z1^11*z2^3 + ((187/1244160*isqrt2 + 4901/3732480)*e2^9 + (-2827/1741824*isqrt2 - 72311/5225472)*e2^7*e4 + (24629/4354560*isqrt2 + 77459/1632960)*e2^5*e4^2 + (-253/36288*isqrt2 - 3167/54432)*e2^3*e4^3 + (253/90720*isqrt2 + 3167/136080)*e2*e4^4)*z1^10*z2^4 + ((2023/1244160*isqrt2 + 1781/1244160)*e2^9 + (-29893/1741824*isqrt2 - 26111/1741824)*e2^7*e4 + (64109/1088640*isqrt2 + 55693/1088640)*e2^5*e4^2 + (-437/6048*isqrt2 - 379/6048)*e2^3*e4^3 + (437/15120*isqrt2 + 379/15120)*e2*e4^4)*z1^9*z2^5 + ((791/276480*isqrt2 - 1669/1244160)*e2^9 + (-1663/55296*isqrt2 + 24799/1741824)*e2^7*e4 + (2371/23040*isqrt2 - 53387/1088640)*e2^5*e4^2 + (-109/864*isqrt2 + 1093/18144)*e2^3*e4^3 + (109/2160*isqrt2 - 1093/45360)*e2*e4^4)*z1^8*z2^6 + ((11/8640*isqrt2 - 2051/414720)*e2^9 + (-23/1728*isqrt2 + 30221/580608)*e2^7*e4 + (49/1080*isqrt2 - 129371/725760)*e2^5*e4^2 + (-1/18*isqrt2 + 661/3024)*e2^3*e4^3 + (1/45*isqrt2 - 661/7560)*e2*e4^4)*z1^7*z2^7 + ((-325/165888*isqrt2 - 1333/311040)*e2^9 + (3425/165888*isqrt2 + 19603/435456)*e2^7*e4 + (-2935/41472*isqrt2 - 83803/544320)*e2^5*e4^2 + (25/288*isqrt2 + 107/567)*e2^3*e4^3 + (-5/144*isqrt2 - 214/2835)*e2*e4^4)*z1^6*z2^8 + ((-211/77760*isqrt2 - 23/103680)*e2^9 + (1553/54432*isqrt2 + 37/16128)*e2^7*e4 + (-53149/544320*isqrt2 - 22/2835)*e2^5*e4^2 + (181/1512*isqrt2 + 43/4536)*e2^3*e4^3 + (-181/3780*isqrt2 - 43/11340)*e2*e4^4)*z1^5*z2^9 + ((-2431/2488320*isqrt2 + 3193/1866240)*e2^9 + (35761/3483648*isqrt2 - 47023/2612736)*e2^7*e4 + (-152911/4354560*isqrt2 + 201223/3265920)*e2^5*e4^2 + (781/18144*isqrt2 - 257/3402)*e2^3*e4^3 + (-781/45360*isqrt2 + 257/8505)*e2*e4^4)*z1^4*z2^10 + ((11/62208*isqrt2 + 1103/1244160)*e2^9 + (-8915/4790016*isqrt2 - 178603/19160064)*e2^7*e4 + (7633/1197504*isqrt2 + 764053/23950080)*e2^5*e4^2 + (-65/8316*isqrt2 - 1301/33264)*e2^3*e4^3 + (13/4158*isqrt2 + 1301/83160)*e2*e4^4)*z1^3*z2^11 + ((49/276480*isqrt2 + 331/3732480)*e2^9 + (-3401/1824768*isqrt2 - 53591/57480192)*e2^7*e4 + (14551/2280960*isqrt2 + 229241/71850240)*e2^5*e4^2 + (-223/28512*isqrt2 - 1171/299376)*e2^3*e4^3 + (223/71280*isqrt2 + 1171/748440)*e2*e4^4)*z1^2*z2^12 + ((49/1797120*isqrt2 - 49/1797120)*e2^9 + (-3401/11860992*isqrt2 + 3401/11860992)*e2^7*e4 + (14551/14826240*isqrt2 - 14551/14826240)*e2^5*e4^2 + (-223/185328*isqrt2 + 223/185328)*e2^3*e4^3 + (223/463320*isqrt2 - 223/463320)*e2*e4^4)*z1*z2^13 + (-7/1797120*e2^9 + 3401/83026944*e2^7*e4 - 14551/103783680*e2^5*e4^2 + 223/1297296*e2^3*e4^3 - 223/3243240*e2*e4^4)*z2^14 + (1241/29262643200*e2^10 - 1511/3218890752*e2^8*e4 + 107021/64377815040*e2^6*e4^2 - 263/127733760*e2^4*e4^3 + 263/319334400*e2^2*e4^4)*z1^16 + ((1241/3657830400*isqrt2 + 521/2926264320)*e2^10 + (-1511/402361344*isqrt2 - 13165/6437781504)*e2^8*e4 + (107021/8047226880*isqrt2 + 23851/3218890752)*e2^6*e4^2 + (-263/15966720*isqrt2 - 59/6386688)*e2^4*e4^3 + (263/39916800*isqrt2 + 59/15966720)*e2^2*e4^4)*z1^15*z2 + ((521/390168576*isqrt2 - 48997/29262643200)*e2^10 + (-65825/4291854336*isqrt2 + 240253/12875563008)*e2^8*e4 + (119255/2145927168*isqrt2 - 2136251/32188907520)*e2^6*e4^2 + (-295/4257792*isqrt2 + 15769/191600640)*e2^4*e4^3 + (59/2128896*isqrt2 - 15769/479001600)*e2^2*e4^4)*z1^14*z2^2 + ((643/4180377600*isqrt2 - 1027/232243200)*e2^10 + (-137/167215104*isqrt2 + 17309/306561024)*e2^8*e4 + (379/418037760*isqrt2 - 166253/766402560)*e2^6*e4^2 + (-1/2488320*isqrt2 + 3761/13685760)*e2^4*e4^3 + (1/6220800*isqrt2 - 3761/34214400)*e2^2*e4^4)*z1^13*z2^3 + ((24583/2090188800*isqrt2 - 52429/25082265600)*e2^10 + (-90337/919683072*isqrt2 + 379801/11036196864)*e2^8*e4 + (316927/1149603840*isqrt2 - 4065317/27590492160)*e2^6*e4^2 + (-1079/3421440*isqrt2 + 31483/164229120)*e2^4*e4^3 + (1079/8553600*isqrt2 - 31483/410572800)*e2^2*e4^4)*z1^12*z2^4 + ((24713/464486400*isqrt2 - 30731/348364800)*e2^10 + (-101837/204374016*isqrt2 + 65407/76640256)*e2^8*e4 + (797029/510935040*isqrt2 - 2103401/766402560)*e2^6*e4^2 + (-5651/3041280*isqrt2 + 15049/4561920)*e2^4*e4^3 + (5651/7603200*isqrt2 - 15049/11404800)*e2^2*e4^4)*z1^11*z2^5 + ((-5599/116121600*isqrt2 - 279037/783820800)*e2^10 + (13541/27869184*isqrt2 + 873469/250822656)*e2^8*e4 + (-224719/139345920*isqrt2 - 14169121/1254113280)*e2^6*e4^2 + (4873/2488320*isqrt2 + 101669/7464960)*e2^4*e4^3 + (-4873/6220800*isqrt2 - 101669/18662400)*e2^2*e4^4)*z1^10*z2^6 + ((-13649603/29262643200*isqrt2 - 1232957/3657830400)*e2^10 + (5406127/1170505728*isqrt2 + 969761/292626432)*e2^8*e4 + (-22132417/1463132160*isqrt2 - 15793499/1463132160)*e2^6*e4^2 + (79649/4354560*isqrt2 + 113471/8709120)*e2^4*e4^3 + (-79649/10886400*isqrt2 - 113471/21772800)*e2^2*e4^4)*z1^9*z2^7 + ((-8129/11612160*isqrt2 + 2579599/5573836800)*e2^10 + (8065/1161216*isqrt2 - 1028891/222953472)*e2^8*e4 + (-52909/2322432*isqrt2 + 4234961/278691840)*e2^6*e4^2 + (127/4608*isqrt2 - 5089/276480)*e2^4*e4^3 + (-127/11520*isqrt2 + 5089/691200)*e2^2*e4^4)*z1^8*z2^8 + ((-5575141/29262643200*isqrt2 + 2881087/2438553600)*e2^10 + (2204609/1170505728*isqrt2 - 1147213/97542144)*e2^8*e4 + (-9014489/1463132160*isqrt2 + 3143957/81285120)*e2^6*e4^2 + (8107/1088640*isqrt2 - 203927/4354560)*e2^4*e4^3 + (-8107/2721600*isqrt2 + 203927/10886400)*e2^2*e4^4)*z1^7*z2^9 + ((961433/2090188800*isqrt2 + 4980349/6270566400)*e2^10 + (-383647/83607552*isqrt2 - 1982591/250822656)*e2^8*e4 + (3159299/209018880*isqrt2 + 16296697/627056640)*e2^6*e4^2 + (-22781/1244160*isqrt2 - 117443/3732480)*e2^4*e4^3 + (22781/3110400*isqrt2 + 117443/9331200)*e2^2*e4^4)*z1^6*z2^10 + ((72803/154828800*isqrt2 - 677/34836480)*e2^10 + (-35473/7569408*isqrt2 + 955/4790016)*e2^8*e4 + (328393/21288960*isqrt2 - 51389/76640256)*e2^6*e4^2 + (-28409/1520640*isqrt2 + 373/456192)*e2^4*e4^3 + (28409/3801600*isqrt2 - 373/1140480)*e2^2*e4^4)*z1^5*z2^11 + ((93509/696729600*isqrt2 - 6636919/25082265600)*e2^10 + (-45539/34062336*isqrt2 + 29123461/11036196864)*e2^8*e4 + (1685671/383201280*isqrt2 - 3746483/431101440)*e2^6*e4^2 + (-9113/1710720*isqrt2 + 864419/82114560)*e2^4*e4^3 + (9113/4276800*isqrt2 - 864419/205286400)*e2^2*e4^4)*z1^4*z2^12 + ((-103669/4180377600*isqrt2 - 233143/2090188800)*e2^10 + (41381/167215104*isqrt2 + 1022677/919683072)*e2^8*e4 + (-85213/104509440*isqrt2 - 1052173/287400960)*e2^6*e4^2 + (1229/1244160*isqrt2 + 30343/6842880)*e2^4*e4^3 + (-1229/3110400*isqrt2 - 30343/17107200)*e2^2*e4^4)*z1^3*z2^13 + ((-37997/1950842880*isqrt2 - 276301/29262643200)*e2^10 + (833515/4291854336*isqrt2 + 1211839/12875563008)*e2^8*e4 + (-343069/536481792*isqrt2 - 2493347/8047226880)*e2^6*e4^2 + (1649/2128896*isqrt2 + 35951/95800320)*e2^4*e4^3 + (-1649/5322240*isqrt2 - 35951/239500800)*e2^2*e4^4)*z1^2*z2^14 + ((-37997/14631321600*isqrt2 + 37997/14631321600)*e2^10 + (166703/6437781504*isqrt2 - 166703/6437781504)*e2^8*e4 + (-343069/4023613440*isqrt2 + 343069/4023613440)*e2^6*e4^2 + (1649/15966720*isqrt2 - 1649/15966720)*e2^4*e4^3 + (-1649/39916800*isqrt2 + 1649/39916800)*e2^2*e4^4)*z1*z2^15 + (37997/117050572800*e2^10 - 166703/51502252032*e2^8*e4 + 343069/32188907520*e2^6*e4^2 - 1649/127733760*e2^4*e4^3 + 1649/319334400*e2^2*e4^4)*z2^16 + (-541/61138022400*e2^11 + 58909/672518246400*e2^9*e4 - 482243/1681295616000*e2^7*e4^2 + 4859/14010796800*e2^5*e4^3 - 4859/35026992000*e2^3*e4^4)*z1^18 + ((-541/6793113600*isqrt2 - 827/13586227200)*e2^11 + (58909/74724249600*isqrt2 + 89693/149448499200)*e2^9*e4 + (-482243/186810624000*isqrt2 - 365993/186810624000)*e2^7*e4^2 + (4859/1556755200*isqrt2 + 307/129729600)*e2^5*e4^3 + (-4859/3891888000*isqrt2 - 307/324324000)*e2^3*e4^4)*z1^17*z2 + ((-14059/27172454400*isqrt2 + 47381/81517363200)*e2^11 + (1524781/298896998400*isqrt2 - 5183279/896690995200)*e2^9*e4 + (-6221881/373621248000*isqrt2 + 10645777/560431872000)*e2^7*e4^2 + (5219/259459200*isqrt2 - 214777/9340531200)*e2^5*e4^3 + (-5219/648648000*isqrt2 + 214777/23351328000)*e2^3*e4^4)*z1^16*z2^2 + ((1177/1132185600*isqrt2 + 24761/5434490880)*e2^11 + (-392489/37362124800*isqrt2 - 898169/19926466560)*e2^9*e4 + (407941/11675664000*isqrt2 + 5511791/37362124800)*e2^7*e4^2 + (-49571/1167566400*isqrt2 - 333163/1868106240)*e2^5*e4^3 + (49571/2918916000*isqrt2 + 333163/4670265600)*e2^3*e4^4)*z1^15*z2^3 + ((11267/836075520*isqrt2 + 45457/32606945280)*e2^11 + (-1232393/9196830720*isqrt2 - 4518043/358676398080)*e2^9*e4 + (2530909/5748019200*isqrt2 + 1070623/28021593600)*e2^7*e4^2 + (-51059/95800320*isqrt2 - 56053/1245404160)*e2^5*e4^3 + (51059/239500800*isqrt2 + 56053/3113510400)*e2^3*e4^4)*z1^14*z2^4 + ((54013/2587852800*isqrt2 - 405229/7763558400)*e2^11 + (-17564861/85399142400*isqrt2 + 14846437/28466380800)*e2^9*e4 + (4477771/6671808000*isqrt2 - 22951567/13343616000)*e2^7*e4^2 + (-2163179/2668723200*isqrt2 + 5562929/2668723200)*e2^5*e4^3 + (2163179/6671808000*isqrt2 - 5562929/6671808000)*e2^3*e4^4)*z1^13*z2^5 + ((-13391/238878720*isqrt2 - 26753/214990848)*e2^11 + (1479989/2627665920*isqrt2 + 14625559/11824496640)*e2^9*e4 + (-1531691/821145600*isqrt2 - 3753349/923788800)*e2^7*e4^2 + (61957/27371520*isqrt2 + 605707/123171840)*e2^5*e4^3 + (-61957/68428800*isqrt2 - 605707/307929600)*e2^3*e4^4)*z1^12*z2^6 + ((-3919/19353600*isqrt2 + 58211/4180377600)*e2^11 + (11611847/5748019200*isqrt2 - 85249/567705600)*e2^9*e4 + (-747073/112266000*isqrt2 + 7513111/14370048000)*e2^7*e4^2 + (1448033/179625600*isqrt2 - 925891/1437004800)*e2^5*e4^3 + (-1448033/449064000*isqrt2 + 925891/3592512000)*e2^3*e4^4)*z1^11*z2^7 + ((-1231417/8360755200*isqrt2 + 352121/895795200)*e2^11 + (12221033/8360755200*isqrt2 - 3520969/895795200)*e2^9*e4 + (-12530177/2612736000*isqrt2 + 3630811/279936000)*e2^7*e4^2 + (168443/29030400*isqrt2 - 48899/3110400)*e2^5*e4^3 + (-168443/72576000*isqrt2 + 48899/7776000)*e2^3*e4^4)*z1^10*z2^8 + ((935/4644864*isqrt2 + 199771/418037760)*e2^11 + (-3125/1548288*isqrt2 - 1992059/418037760)*e2^9*e4 + (3875/580608*isqrt2 + 256237/16329600)*e2^7*e4^2 + (-1175/145152*isqrt2 - 27589/1451520)*e2^5*e4^3 + (235/72576*isqrt2 + 27589/3628800)*e2^3*e4^4)*z1^9*z2^9 + ((475651/1194393600*isqrt2 + 58157/6270566400)*e2^11 + (-4751219/1194393600*isqrt2 - 515533/6270566400)*e2^9*e4 + (4895561/373248000*isqrt2 + 120013/489888000)*e2^7*e4^2 + (-197747/12441600*isqrt2 - 2081/7257600)*e2^5*e4^3 + (197747/31104000*isqrt2 + 2081/18144000)*e2^3*e4^4)*z1^8*z2^10 + ((31021/174182400*isqrt2 - 1617989/4180377600)*e2^11 + (-10205597/5748019200*isqrt2 + 59323277/15328051200)*e2^9*e4 + (10500043/1796256000*isqrt2 - 183524389/14370048000)*e2^7*e4^2 + (-1271783/179625600*isqrt2 + 22245109/1437004800)*e2^5*e4^3 + (1271783/449064000*isqrt2 - 22245109/3592512000)*e2^3*e4^4)*z1^7*z2^11 + ((-21289/238878720*isqrt2 - 298087/1074954240)*e2^11 + (2345011/2627665920*isqrt2 + 32749309/11824496640)*e2^9*e4 + (-2420809/821145600*isqrt2 - 33741271/3695155200)*e2^7*e4^2 + (97843/27371520*isqrt2 + 1362877/123171840)*e2^5*e4^3 + (-97843/68428800*isqrt2 - 1362877/307929600)*e2^3*e4^4)*z1^6*z2^12 + ((-32087/287539200*isqrt2 - 182699/7763558400)*e2^11 + (95246111/85399142400*isqrt2 + 2221729/9488793600)*e2^9*e4 + (-98181709/26687232000*isqrt2 - 20541259/26687232000)*e2^7*e4^2 + (11899229/2668723200*isqrt2 + 2486779/2668723200)*e2^5*e4^3 + (-11899229/6671808000*isqrt2 - 2486779/6671808000)*e2^3*e4^4)*z1^5*z2^13 + ((-83219/2717245440*isqrt2 + 1576987/32606945280)*e2^11 + (9145121/29889699840*isqrt2 - 173436793/358676398080)*e2^9*e4 + (-9423899/9340531200*isqrt2 + 178831867/112086374400)*e2^7*e4^2 + (14099/11531520*isqrt2 - 802801/415134720)*e2^5*e4^3 + (-14099/28828800*isqrt2 + 802801/1037836800)*e2^3*e4^4)*z1^4*z2^14 + ((3923/1132185600*isqrt2 + 26059/1358622720)*e2^11 + (-1295011/37362124800*isqrt2 - 318337/1660538880)*e2^9*e4 + (1335809/11675664000*isqrt2 + 2953427/4670265600)*e2^7*e4^2 + (-161929/1167566400*isqrt2 - 357947/467026560)*e2^5*e4^3 + (161929/2918916000*isqrt2 + 357947/1167566400)*e2^3*e4^4)*z1^3*z2^15 + ((153833/54344908800*isqrt2 + 59263/40758681600)*e2^11 + (-16915187/597793996800*isqrt2 - 6515077/448345497600)*e2^9*e4 + (17438753/186810624000*isqrt2 + 6715663/140107968000)*e2^7*e4^2 + (-704531/6227020800*isqrt2 - 271301/4670265600)*e2^5*e4^3 + (704531/15567552000*isqrt2 + 271301/11675664000)*e2^3*e4^4)*z1^2*z2^16 + ((9049/27172454400*isqrt2 - 9049/27172454400)*e2^11 + (-995011/298896998400*isqrt2 + 995011/298896998400)*e2^9*e4 + (1025809/93405312000*isqrt2 - 1025809/93405312000)*e2^7*e4^2 + (-41443/3113510400*isqrt2 + 41443/3113510400)*e2^5*e4^3 + (41443/7783776000*isqrt2 - 41443/7783776000)*e2^3*e4^4)*z1*z2^17 + (-9049/244552089600*e2^11 + 995011/2690072985600*e2^9*e4 - 1025809/840647808000*e2^7*e4^2 + 41443/28021593600*e2^5*e4^3 - 41443/70053984000*e2^3*e4^4)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/f5.txt <==
2*e2^2 + (-1/6*e2^4 + 5/6*e2^2*e4 - 2/3*e4^2)*z1^4 + ((-1/3*isqrt2 - 1/3)*e2^4 + (5/3*isqrt2 + 5/3)*e2^2*e4 + (-4/3*isqrt2 - 4/3)*e4^2)*z1^3*z2 + ((-1/2*isqrt2 + 1/6)*e2^4 + (5/2*isqrt2 - 5/6)*e2^2*e4 + (-2*isqrt2 + 2/3)*e4^2)*z1^2*z2^2 + ((-1/6*isqrt2 + 1/3)*e2^4 + (5/6*isqrt2 - 5/3)*e2^2*e4 + (-2/3*isqrt2 + 4/3)*e4^2)*z1*z2^3 + (1/12*e2^4 - 5/12*e2^2*e4 + 1/3*e4^2)*z2^4 + (1/45*e2^5 - 1/9*e2^3*e4 + 4/45*e2*e4^2)*z1^6 + ((1/15*isqrt2 + 1/15)*e2^5 + (-1/3*isqrt2 - 1/3)*e2^3*e4 + (4/15*isqrt2 + 4/15)*e2*e4^2)*z1^5*z2 + ((1/6*isqrt2 - 1/9)*e2^5 + (-5/6*isqrt2 + 5/9)*e2^3*e4 + (2/3*isqrt2 - 4/9)*e2*e4^2)*z1^4*z2^2 + (-1/3*e2^5 + 5/3*e2^3*e4 - 4/3*e2*e4^2)*z1^3*z2^3 + ((-1/6*isqrt2 - 1/9)*e2^5 + (5/6*isqrt2 + 5/9)*e2^3*e4 + (-2/3*isqrt2 - 4/9)*e2*e4^2)*z1^2*z2^4 + ((-1/15*isqrt2 + 1/15)*e2^5 + (1/3*isqrt2 - 1/3)*e2^3*e4 + (-4/15*isqrt2 + 4/15)*e2*e4^2)*z1*z2^5 + (1/45*e2^5 - 1/9*e2^3*e4 + 4/45*e2*e4^2)*z2^6 + (-3/896*e2^6 + 15/896*e2^4*e4 - 3/224*e2^2*e4^2)*z1^8 + ((-3/224*isqrt2 - 3/224)*e2^6 + (15/224*isqrt2 + 15/224)*e2^4*e4 + (-3/56*isqrt2 - 3/56)*e2^2*e4^2)*z1^7*z2 + ((-3/64*isqrt2 + 35/1728)*e2^6 + (15/64*isqrt2 - 175/1728)*e2^4*e4 + (-3/16*isqrt2 + 35/432)*e2^2*e4^2)*z1^6*z2^2 + ((-19/576*isqrt2 + 31/288)*e2^6 + (95/576*isqrt2 - 155/288)*e2^4*e4 + (-19/144*isqrt2 + 31/72)*e2^2*e4^2)*z1^5*z2^3 + ((5/144*isqrt2 + 391/3456)*e2^6 + (-25/144*isqrt2 - 1955/3456)*e2^4*e4 + (5/36*isqrt2 + 391/864)*e2^2*e4^2)*z1^4*z2^4 + ((31/576*isqrt2 + 1/32)*e2^6 + (-155/576*isqrt2 - 5/32)*e2^4*e4 + (31/144*isqrt2 + 1/8)*e2^2*e4^2)*z1^3*z2^5 + ((13/576*isqrt2 - 19/1728)*e2^6 + (-65/576*isqrt2 + 95/1728)*e2^4*e4 + (13/144*isqrt2 - 19/432)*e2^2*e4^2)*z1^2*z2^6 + ((1/336*isqrt2 - 13/2016)*e2^6 + (-5/336*isqrt2 + 65/2016)*e2^4*e4 + (1/84*isqrt2 - 13/504)*e2^2*e4^2)*z1*z2^7 + (-1/1344*e2^6 + 5/1344*e2^4*e4 - 1/336*e2^2*e4^2)*z2^8 + (1/6480*e2^7 - 1/1296*e2^5*e4 + 1/1620*e2^3*e4^2)*z1^10 + ((1/1296*isqrt2 + 1/1296)*e2^7 + (-5/1296*isqrt2 - 5/1296)*e2^5*e4 + (1/324*isqrt2 + 1/324)*e2^3*e4^2)*z1^9*z2 + ((1/288*isqrt2 - 1/540)*e2^7 + (-5/288*isqrt2 + 1/108)*e2^5*e4 + (1/72*isqrt2 - 1/135)*e2^3*e4^2)*z1^8*z2^2 + ((1/540*isqrt2 - 13/1080)*e2^7 + (-1/108*isqrt2 + 13/216)*e2^5*e4 + (1/135*isqrt2 - 13/270)*e2^3*e4^2)*z1^7*z2^3 + ((-7/720*isqrt2 - 35/2592)*e2^7 + (7/144*isqrt2 + 175/2592)*e2^5*e4 + (-7/180*isqrt2 - 35/648)*e2^3*e4^2)*z1^6*z2^4 + ((-7/480*isqrt2 + 7/1440)*e2^7 + (7/96*isqrt2 - 7/288)*e2^5*e4 + (-7/120*isqrt2 + 7/360)*e2^3*e4^2)*z1^5*z2^5 + ((-7/1728*isqrt2 + 203/12960)*e2^7 + (35/1728*isqrt2 - 203/2592)*e2^5*e4 + (-7/432*isqrt2 + 203/3240)*e2^3*e4^2)*z1^4*z2^6 + ((1/270*isqrt2 + 11/1440)*e2^7 + (-1/54*isqrt2 - 11/288)*e2^5*e4 + (2/135*isqrt2 + 11/360)*e2^3*e4^2)*z1^3*z2^7 + ((7/2880*isqrt2 + 1/4320)*e2^7 + (-7/576*isqrt2 - 1/864)*e2^5*e4 + (7/720*isqrt2 + 1/1080)*e2^3*e4^2)*z1^2*z2^8 + ((1/2592*isqrt2 - 7/12960)*e2^7 + (-5/2592*isqrt2 + 7/2592)*e2^5*e4 + (1/648*isqrt2 - 7/3240)*e2^3*e4^2)*z1*z2^9 + (-1/12960*e2^7 + 1/2592*e2^5*e4 - 1/3240*e2^3*e4^2)*z2^10 + (209/17418240*e2^8 - 3121/17418240*e2^6*e4 + 503/680400*e2^4*e4^2 - 173/181440*e2^2*e4^3 + 173/453600*e4^4)*z1^12 + ((209/2903040*isqrt2 + 209/2903040)*e2^8 + (-3121/2903040*isqrt2 - 3121/2903040)*e2^6*e4 + (503/113400*isqrt2 + 503/113400)*e2^4*e4^2 + (-173/30240*isqrt2 - 173/30240)*e2^2*e4^3 + (173/75600*isqrt2 + 173/75600)*e4^4)*z1^11*z2 + ((2299/5806080*isqrt2 - 3491/17418240)*e2^8 + (-34331/5806080*isqrt2 + 52099/17418240)*e2^6*e4 + (5533/226800*isqrt2 - 16789/1360800)*e2^4*e4^2 + (-1903/60480*isqrt2 + 2887/181440)*e2^2*e4^3 + (1903/151200*isqrt2 - 2887/453600)*e4^4)*z1^10*z2^2 + ((41/129024*isqrt2 - 965/580608)*e2^8 + (-5521/1161216*isqrt2 + 14405/580608)*e2^6*e4 + (1781/90720*isqrt2 - 619/6048)*e2^4*e4^2 + (-919/36288*isqrt2 + 2395/18144)*e2^2*e4^3 + (919/90720*isqrt2 - 479/9072)*e4^4)*z1^9*z2^3 + ((-149/96768*isqrt2 - 5945/2322432)*e2^8 + (2221/96768*isqrt2 + 88825/2322432)*e2^6*e4 + (-5723/60480*isqrt2 - 11455/72576)*e2^4*e4^2 + (41/336*isqrt2 + 4925/24192)*e2^2*e4^3 + (-41/840*isqrt2 - 985/12096)*e4^4)*z1^8*z2^4 + ((-1051/322560*isqrt2 + 127/241920)*e2^8 + (47057/967680*isqrt2 - 69/8960)*e2^6*e4 + (-30329/151200*isqrt2 + 4769/151200)*e2^4*e4^2 + (7823/30240*isqrt2 - 307/7560)*e2^2*e4^3 + (-7823/75600*isqrt2 + 307/18900)*e4^4)*z1^7*z2^5 + ((-5/3456*isqrt2 + 2573/622080)*e2^8 + (25/1152*isqrt2 - 38317/622080)*e2^6*e4 + (-155/1728*isqrt2 + 12337/48600)*e2^4*e4^2 + (25/216*isqrt2 - 707/2160)*e2^2*e4^3 + (-5/108*isqrt2 + 707/5400)*e4^4)*z1^6*z2^6 + ((137/107520*isqrt2 + 677/241920)*e2^8 + (-18257/967680*isqrt2 - 3371/80640)*e2^6*e4 + (11729/151200*isqrt2 + 52163/302400)*e2^4*e4^2 + (-3023/30240*isqrt2 - 841/3780)*e2^2*e4^3 + (3023/75600*isqrt2 + 841/9450)*e4^4)*z1^5*z2^7 + ((17/13824*isqrt2 - 365/2322432)*e2^8 + (-253/13824*isqrt2 + 5125/2322432)*e2^6*e4 + (1303/17280*isqrt2 - 2575/290304)*e2^4*e4^2 + (-7/72*isqrt2 + 275/24192)*e2^2*e4^3 + (7/180*isqrt2 - 55/12096)*e4^4)*z1^4*z2^8 + ((19/129024*isqrt2 - 125/193536)*e2^8 + (-2579/1161216*isqrt2 + 5555/580608)*e2^6*e4 + (6677/725760*isqrt2 - 5711/145152)*e2^4*e4^2 + (-431/36288*isqrt2 + 115/2268)*e2^2*e4^3 + (431/90720*isqrt2 - 23/1134)*e4^4)*z1^3*z2^9 + ((-649/5806080*isqrt2 - 2141/17418240)*e2^8 + (9581/5806080*isqrt2 + 31849/17418240)*e2^6*e4 + (-49181/7257600*isqrt2 - 163999/21772800)*e2^4*e4^2 + (11/1260*isqrt2 + 881/90720)*e2^2*e4^3 + (-11/3150*isqrt2 - 881/226800)*e4^4)*z1^2*z2^10 + ((-37/1451520*isqrt2 + 59/2903040)*e2^8 + (137/362880*isqrt2 - 871/2903040)*e2^6*e4 + (-11267/7257600*isqrt2 + 4471/3628800)*e2^4*e4^2 + (121/60480*isqrt2 - 1/630)*e2^2*e4^3 + (-121/151200*isqrt2 + 1/1575)*e4^4)*z1*z2^11 + (37/8709120*e2^8 - 137/2177280*e2^6*e4 + 11267/43545600*e2^4*e4^2 - 121/362880*e2^2*e4^3 + 121/907200*e4^4)*z2^12 + (-7/1797120*e2^9 + 3401/83026944*e2^7*e4 - 14551/103783680*e2^5*e4^2 + 223/1297296*e2^3*e4^3 - 223/3243240*e2*e4^4)*z1^14 + ((-49/1797120*isqrt2 - 49/1797120)*e2^9 + (3401/11860992*isqrt2 + 3401/11860992)*e2^7*e4 + (-14551/14826240*isqrt2 - 14551/14826240)*e2^5*e4^2 + (223/185328*isqrt2 + 223/185328)*e2^3*e4^3 + (-223/463320*isqrt2 - 223/463320)*e2*e4^4)*z1^13*z2 + ((-49/276480*isqrt2 + 331/3732480)*e2^9 + (3401/1824768*isqrt2 - 53591/57480192)*e2^7*e4 + (-14551/2280960*isqrt2 + 229241/71850240)*e2^5*e4^2 + (223/28512*isqrt2 - 1171/299376)*e2^3*e4^3 + (-223/71280*isqrt2 + 1171/748440)*e2*e4^4)*z1^12*z2^2 + ((-11/62208*isqrt2 + 1103/1244160)*e2^9 + (8915/4790016*isqrt2 - 178603/19160064)*e2^7*e4 + (-7633/1197504*isqrt2 + 764053/23950080)*e2^5*e4^2 + (65/8316*isqrt2 - 1301/33264)*e2^3*e4^3 + (-13/4158*isqrt2 + 1301/83160)*e2*e4^4)*z1^11*z2^3 + ((2431/2488320*isqrt2 + 3193/1866240)*e2^9 + (-35761/3483648*isqrt2 - 47023/2612736)*e2^7*e4 + (152911/4354560*isqrt2 + 201223/3265920)*e2^5*e4^2 + (-781/18144*isqrt2 - 257/3402)*e2^3*e4^3 + (781/45360*isqrt2 + 257/8505)*e2*e4^4)*z1^10*z2^4 + ((211/77760*isqrt2 - 23/103680)*e2^9 + (-1553/54432*isqrt2 + 37/16128)*e2^7*e4 + (53149/544320*isqrt2 - 22/2835)*e2^5*e4^2 + (-181/1512*isqrt2 + 43/4536)*e2^3*e4^3 + (181/3780*isqrt2 - 43/11340)*e2*e4^4)*z1^9*z2^5 + ((325/165888*isqrt2 - 1333/311040)*e2^9 + (-3425/165888*isqrt2 + 19603/435456)*e2^7*e4 + (2935/41472*isqrt2 - 83803/544320)*e2^5*e4^2 + (-25/288*isqrt2 + 107/567)*e2^3*e4^3 + (5/144*isqrt2 - 214/2835)*e2*e4^4)*z1^8*z2^6 + ((-11/8640*isqrt2 - 2051/414720)*e2^9 + (23/1728*isqrt2 + 30221/580608)*e2^7*e4 + (-49/1080*isqrt2 - 129371/725760)*e2^5*e4^2 + (1/18*isqrt2 + 661/3024)*e2^3*e4^3 + (-1/45*isqrt2 - 661/7560)*e2*e4^4)*z1^7*z2^7 + ((-791/276480*isqrt2 - 1669/1244160)*e2^9 + (1663/55296*isqrt2 + 24799/1741824)*e2^7*e4 + (-2371/23040*isqrt2 - 53387/1088640)*e2^5*e4^2 + (109/864*isqrt2 + 1093/18144)*e2^3*e4^3 + (-109/2160*isqrt2 - 1093/45360)*e2*e4^4)*z1^6*z2^8 + ((-2023/1244160*isqrt2 + 1781/1244160)*e2^9 + (29893/1741824*isqrt2 - 26111/1741824)*e2^7*e4 + (-64109/1088640*isqrt2 + 55693/1088640)*e2^5*e4^2 + (437/6048*isqrt2 - 379/6048)*e2^3*e4^3 + (-437/15120*isqrt2 + 379/15120)*e2*e4^4)*z1^5*z2^9 + ((-187/1244160*isqrt2 + 4901/3732480)*e2^9 + (2827/1741824*isqrt2 - 72311/5225472)*e2^7*e4 + (-24629/4354560*isqrt2 + 77459/1632960)*e2^5*e4^2 + (253/36288*isqrt2 - 3167/54432)*e2^3*e4^3 + (-253/90720*isqrt2 + 3167/136080)*e2*e4^4)*z1^4*z2^10 + ((67/311040*isqrt2 + 79/207360)*e2^9 + (-10847/4790016*isqrt2 - 12889/3193344)*e2^7*e4 + (46397/5987520*isqrt2 + 12317/887040)*e2^5*e4^2 + (-79/8316*isqrt2 - 3403/199584)*e2^3*e4^3 + (79/20790*isqrt2 + 3403/498960)*e2*e4^4)*z1^3*z2^11 + ((11/124416*isqrt2 + 17/1866240)*e2^9 + (-5/5346*isqrt2 - 2887/28740096)*e2^7*e4 + (4399/1368576*isqrt2 + 25499/71850240)*e2^5*e4^2 + (-25/6336*isqrt2 - 263/598752)*e2^3*e4^3 + (5/3168*isqrt2 + 263/1496880)*e2*e4^4)*z1^2*z2^12 + ((7/673920*isqrt2 - 11/808704)*e2^9 + (-109/988416*isqrt2 + 5/34749)*e2^7*e4 + (5633/14826240*isqrt2 - 4399/8895744)*e2^5*e4^2 + (-173/370656*isqrt2 + 25/41184)*e2^3*e4^3 + (173/926640*isqrt2 - 5/20592)*e2*e4^4)*z1*z2^13 + (-1/673920*e2^9 + 109/6918912*e2^7*e4 - 5633/103783680*e2^5*e4^2 + 173/2594592*e2^3*e4^3 - 173/6486480*e2*e4^4)*z2^14 + (37997/117050572800*e2^10 - 166703/51502252032*e2^8*e4 + 343069/32188907520*e2^6*e4^2 - 1649/127733760*e2^4*e4^3 + 1649/319334400*e2^2*e4^4)*z1^16 + ((37997/14631321600*isqrt2 + 37997/14631321600)*e2^10 + (-166703/6437781504*isqrt2 - 166703/6437781504)*e2^8*e4 + (343069/4023613440*isqrt2 + 343069/4023613440)*e2^6*e4^2 + (-1649/15966720*isqrt2 - 1649/15966720)*e2^4*e4^3 + (1649/39916800*isqrt2 + 1649/39916800)*e2^2*e4^4)*z1^15*z2 + ((37997/1950842880*isqrt2 - 276301/29262643200)*e2^10 + (-833515/4291854336*isqrt2 + 1211839/12875563008)*e2^8*e4 + (343069/536481792*isqrt2 - 2493347/8047226880)*e2^6*e4^2 + (-1649/2128896*isqrt2 + 35951/95800320)*e2^4*e4^3 + (1649/5322240*isqrt2 - 35951/239500800)*e2^2*e4^4)*z1^14*z2^2 + ((103669/4180377600*isqrt2 - 233143/2090188800)*e2^10 + (-41381/167215104*isqrt2 + 1022677/919683072)*e2^8*e4 + (85213/104509440*isqrt2 - 1052173/287400960)*e2^6*e4^2 + (-1229/1244160*isqrt2 + 30343/6842880)*e2^4*e4^3 + (1229/3110400*isqrt2 - 30343/17107200)*e2^2*e4^4)*z1^13*z2^3 + ((-93509/696729600*isqrt2 - 6636919/25082265600)*e2^10 + (45539/34062336*isqrt2 + 29123461/11036196864)*e2^8*e4 + (-1685671/383201280*isqrt2 - 3746483/431101440)*e2^6*e4^2 + (9113/1710720*isqrt2 + 864419/82114560)*e2^4*e4^3 + (-9113/4276800*isqrt2 - 864419/205286400)*e2^2*e4^4)*z1^12*z2^4 + ((-72803/154828800*isqrt2 - 677/34836480)*e2^10 + (35473/7569408*isqrt2 + 955/4790016)*e2^8*e4 + (-328393/21288960*isqrt2 - 51389/76640256)*e2^6*e4^2 + (28409/1520640*isqrt2 + 373/456192)*e2^4*e4^3 + (-28409/3801600*isqrt2 - 373/1140480)*e2^2*e4^4)*z1^11*z2^5 + ((-961433/2090188800*isqrt2 + 4980349/6270566400)*e2^10 + (383647/83607552*isqrt2 - 1982591/250822656)*e2^8*e4 + (-3159299/209018880*isqrt2 + 16296697/627056640)*e2^6*e4^2 + (22781/1244160*isqrt2 - 117443/3732480)*e2^4*e4^3 + (-22781/3110400*isqrt2 + 117443/9331200)*e2^2*e4^4)*z1^10*z2^6 + ((5575141/29262643200*isqrt2 + 2881087/2438553600)*e2^10 + (-2204609/1170505728*isqrt2 - 1147213/97542144)*e2^8*e4 + (9014489/1463132160*isqrt2 + 3143957/81285120)*e2^6*e4^2 + (-8107/1088640*isqrt2 - 203927/4354560)*e2^4*e4^3 + (8107/2721600*isqrt2 + 203927/10886400)*e2^2*e4^4)*z1^9*z2^7 + ((8129/11612160*isqrt2 + 2579599/5573836800)*e2^10 + (-8065/1161216*isqrt2 - 1028891/222953472)*e2^8*e4 + (52909/2322432*isqrt2 + 4234961/278691840)*e2^6*e4^2 + (-127/4608*isqrt2 - 5089/276480)*e2^4*e4^3 + (127/11520*isqrt2 + 5089/691200)*e2^2*e4^4)*z1^8*z2^8 + ((13649603/29262643200*isqrt2 - 1232957/3657830400)*e2^10 + (-5406127/1170505728*isqrt2 + 969761/292626432)*e2^8*e4 + (22132417/1463132160*isqrt2 - 15793499/1463132160)*e2^6*e4^2 + (-79649/4354560*isqrt2 + 113471/8709120)*e2^4*e4^3 + (79649/10886400*isqrt2 - 113471/21772800)*e2^2*e4^4)*z1^7*z2^9 + ((5599/116121600*isqrt2 - 279037/783820800)*e2^10 + (-13541/27869184*isqrt2 + 873469/250822656)*e2^8*e4 + (224719/139345920*isqrt2 - 14169121/1254113280)*e2^6*e4^2 + (-4873/2488320*isqrt2 + 101669/7464960)*e2^4*e4^3 + (4873/6220800*isqrt2 - 101669/18662400)*e2^2*e4^4)*z1^6*z2^10 + ((-24713/464486400*isqrt2 - 30731/348364800)*e2^10 + (101837/204374016*isqrt2 + 65407/76640256)*e2^8*e4 + (-797029/510935040*isqrt2 - 2103401/766402560)*e2^6*e4^2 + (5651/3041280*isqrt2 + 15049/4561920)*e2^4*e4^3 + (-5651/7603200*isqrt2 - 15049/11404800)*e2^2*e4^4)*z1^5*z2^11 + ((-24583/2090188800*isqrt2 - 52429/25082265600)*e2^10 + (90337/919683072*isqrt2 + 379801/11036196864)*e2^8*e4 + (-316927/1149603840*isqrt2 - 4065317/27590492160)*e2^6*e4^2 + (1079/3421440*isqrt2 + 31483/164229120)*e2^4*e4^3 + (-1079/8553600*isqrt2 - 31483/410572800)*e2^2*e4^4)*z1^4*z2^12 + ((-643/4180377600*isqrt2 - 1027/232243200)*e2^10 + (137/167215104*isqrt2 + 17309/306561024)*e2^8*e4 + (-379/418037760*isqrt2 - 166253/766402560)*e2^6*e4^2 + (1/2488320*isqrt2 + 3761/13685760)*e2^4*e4^3 + (-1/6220800*isqrt2 - 3761/34214400)*e2^2*e4^4)*z1^3*z2^13 + ((-521/390168576*isqrt2 - 48997/29262643200)*e2^10 + (65825/4291854336*isqrt2 + 240253/12875563008)*e2^8*e4 + (-119255/2145927168*isqrt2 - 2136251/32188907520)*e2^6*e4^2 + (295/4257792*isqrt2 + 15769/191600640)*e2^4*e4^3 + (-59/2128896*isqrt2 - 15769/479001600)*e2^2*e4^4)*z1^2*z2^14 + ((-1241/3657830400*isqrt2 + 521/2926264320)*e2^10 + (1511/402361344*isqrt2 - 13165/6437781504)*e2^8*e4 + (-107021/8047226880*isqrt2 + 23851/3218890752)*e2^6*e4^2 + (263/15966720*isqrt2 - 59/6386688)*e2^4*e4^3 + (-263/39916800*isqrt2 + 59/15966720)*e2^2*e4^4)*z1*z2^15 + (1241/29262643200*e2^10 - 1511/3218890752*e2^8*e4 + 107021/64377815040*e2^6*e4^2 - 263/127733760*e2^4*e4^3 + 263/319334400*e2^2*e4^4)*z2^16 + (-9049/244552089600*e2^11 + 995011/2690072985600*e2^9*e4 - 1025809/840647808000*e2^7*e4^2 + 41443/28021593600*e2^5*e4^3 - 41443/70053984000*e2^3*e4^4)*z1^18 + ((-9049/27172454400*isqrt2 - 9049/27172454400)*e2^11 + (995011/298896998400*isqrt2 + 995011/298896998400)*e2^9*e4 + (-1025809/93405312000*isqrt2 - 1025809/93405312000)*e2^7*e4^2 + (41443/3113510400*isqrt2 + 41443/3113510400)*e2^5*e4^3 + (-41443/7783776000*isqrt2 - 41443/7783776000)*e2^3*e4^4)*z1^17*z2 + ((-153833/54344908800*isqrt2 + 59263/40758681600)*e2^11 + (16915187/597793996800*isqrt2 - 6515077/448345497600)*e2^9*e4 + (-17438753/186810624000*isqrt2 + 6715663/140107968000)*e2^7*e4^2 + (704531/6227020800*isqrt2 - 271301/4670265600)*e2^5*e4^3 + (-704531/15567552000*isqrt2 + 271301/11675664000)*e2^3*e4^4)*z1^16*z2^2 + ((-3923/1132185600*isqrt2 + 26059/1358622720)*e2^11 + (1295011/37362124800*isqrt2 - 318337/1660538880)*e2^9*e4 + (-1335809/11675664000*isqrt2 + 2953427/4670265600)*e2^7*e4^2 + (161929/1167566400*isqrt2 - 357947/467026560)*e2^5*e4^3 + (-161929/2918916000*isqrt2 + 357947/1167566400)*e2^3*e4^4)*z1^15*z2^3 + ((83219/2717245440*isqrt2 + 1576987/32606945280)*e2^11 + (-9145121/29889699840*isqrt2 - 173436793/358676398080)*e2^9*e4 + (9423899/9340531200*isqrt2 + 178831867/112086374400)*e2^7*e4^2 + (-14099/11531520*isqrt2 - 802801/415134720)*e2^5*e4^3 + (14099/28828800*isqrt2 + 802801/1037836800)*e2^3*e4^4)*z1^14*z2^4 + ((32087/287539200*isqrt2 - 182699/7763558400)*e2^11 + (-95246111/85399142400*isqrt2 + 2221729/9488793600)*e2^9*e4 + (98181709/26687232000*isqrt2 - 20541259/26687232000)*e2^7*e4^2 + (-11899229/2668723200*isqrt2 + 2486779/2668723200)*e2^5*e4^3 + (11899229/6671808000*isqrt2 - 2486779/6671808000)*e2^3*e4^4)*z1^13*z2^5 + ((21289/238878720*isqrt2 - 298087/1074954240)*e2^11 + (-2345011/2627665920*isqrt2 + 32749309/11824496640)*e2^9*e4 + (2420809/821145600*isqrt2 - 33741271/3695155200)*e2^7*e4^2 + (-97843/27371520*isqrt2 + 1362877/123171840)*e2^5*e4^3 + (97843/68428800*isqrt2 - 1362877/307929600)*e2^3*e4^4)*z1^12*z2^6 + ((-31021/174182400*isqrt2 - 1617989/4180377600)*e2^11 + (10205597/5748019200*isqrt2 + 59323277/15328051200)*e2^9*e4 + (-10500043/1796256000*isqrt2 - 183524389/14370048000)*e2^7*e4^2 + (1271783/179625600*isqrt2 + 22245109/1437004800)*e2^5*e4^3 + (-1271783/449064000*isqrt2 - 22245109/3592512000)*e2^3*e4^4)*z1^11*z2^7 + ((-475651/1194393600*isqrt2 + 58157/6270566400)*e2^11 + (4751219/1194393600*isqrt2 - 515533/6270566400)*e2^9*e4 + (-4895561/373248000*isqrt2 + 120013/489888000)*e2^7*e4^2 + (197747/12441600*isqrt2 - 2081/7257600)*e2^5*e4^3 + (-197747/31104000*isqrt2 + 2081/18144000)*e2^3*e4^4)*z1^10*z2^8 + ((-935/4644864*isqrt2 + 199771/418037760)*e2^11 + (3125/1548288*isqrt2 - 1992059/418037760)*e2^9*e4 + (-3875/580608*isqrt2 + 256237/16329600)*e2^7*e4^2 + (1175/145152*isqrt2 - 27589/1451520)*e2^5*e4^3 + (-235/72576*isqrt2 + 27589/3628800)*e2^3*e4^4)*z1^9*z2^9 + ((1231417/8360755200*isqrt2 + 352121/895795200)*e2^11 + (-12221033/8360755200*isqrt2 - 3520969/895795200)*e2^9*e4 + (12530177/2612736000*isqrt2 + 3630811/279936000)*e2^7*e4^2 + (-168443/29030400*isqrt2 - 48899/3110400)*e2^5*e4^3 + (168443/72576000*isqrt2 + 48899/7776000)*e2^3*e4^4)*z1^8*z2^10 + ((3919/19353600*isqrt2 + 58211/4180377600)*e2^11 + (-11611847/5748019200*isqrt2 - 85249/567705600)*e2^9*e4 + (747073/112266000*isqrt2 + 7513111/14370048000)*e2^7*e4^2 + (-1448033/179625600*isqrt2 - 925891/1437004800)*e2^5*e4^3 + (1448033/449064000*isqrt2 + 925891/3592512000)*e2^3*e4^4)*z1^7*z2^11 + ((13391/238878720*isqrt2 - 26753/214990848)*e2^11 + (-1479989/2627665920*isqrt2 + 14625559/11824496640)*e2^9*e4 + (1531691/821145600*isqrt2 - 3753349/923788800)*e2^7*e4^2 + (-61957/27371520*isqrt2 + 605707/123171840)*e2^5*e4^3 + (61957/68428800*isqrt2 - 605707/307929600)*e2^3*e4^4)*z1^6*z2^12 + ((-54013/2587852800*isqrt2 - 405229/7763558400)*e2^11 + (17564861/85399142400*isqrt2 + 14846437/28466380800)*e2^9*e4 + (-4477771/6671808000*isqrt2 - 22951567/13343616000)*e2^7*e4^2 + (2163179/2668723200*isqrt2 + 5562929/2668723200)*e2^5*e4^3 + (-2163179/6671808000*isqrt2 - 5562929/6671808000)*e2^3*e4^4)*z1^5*z2^13 + ((-11267/836075520*isqrt2 + 45457/32606945280)*e2^11 + (1232393/9196830720*isqrt2 - 4518043/358676398080)*e2^9*e4 + (-2530909/5748019200*isqrt2 + 1070623/28021593600)*e2^7*e4^2 + (51059/95800320*isqrt2 - 56053/1245404160)*e2^5*e4^3 + (-51059/239500800*isqrt2 + 56053/3113510400)*e2^3*e4^4)*z1^4*z2^14 + ((-1177/1132185600*isqrt2 + 24761/5434490880)*e2^11 + (392489/37362124800*isqrt2 - 898169/19926466560)*e2^9*e4 + (-407941/11675664000*isqrt2 + 5511791/37362124800)*e2^7*e4^2 + (49571/1167566400*isqrt2 - 333163/1868106240)*e2^5*e4^3 + (-49571/2918916000*isqrt2 + 333163/4670265600)*e2^3*e4^4)*z1^3*z2^15 + ((14059/27172454400*isqrt2 + 47381/81517363200)*e2^11 + (-1524781/298896998400*isqrt2 - 5183279/896690995200)*e2^9*e4 + (6221881/373621248000*isqrt2 + 10645777/560431872000)*e2^7*e4^2 + (-5219/259459200*isqrt2 - 214777/9340531200)*e2^5*e4^3 + (5219/648648000*isqrt2 + 214777/23351328000)*e2^3*e4^4)*z1^2*z2^16 + ((541/6793113600*isqrt2 - 827/13586227200)*e2^11 + (-58909/74724249600*isqrt2 + 89693/149448499200)*e2^9*e4 + (482243/186810624000*isqrt2 - 365993/186810624000)*e2^7*e4^2 + (-4859/1556755200*isqrt2 + 307/129729600)*e2^5*e4^3 + (4859/3891888000*isqrt2 - 307/324324000)*e2^3*e4^4)*z1*z2^17 + (-541/61138022400*e2^11 + 58909/672518246400*e2^9*e4 - 482243/1681295616000*e2^7*e4^2 + 4859/14010796800*e2^5*e4^3 - 4859/35026992000*e2^3*e4^4)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/p2.txt <==
112*e2^4 - 160*e2^2*e4 + 128*e4^2 + (4/15*e2^7 - 4/3*e2^5*e4 + 16/15*e2^3*e4^2)*z1^6 + ((4/5*isqrt2 + 4/5)*e2^7 + (-4*isqrt2 - 4)*e2^5*e4 + (16/5*isqrt2 + 16/5)*e2^3*e4^2)*z1^5*z2 + ((2*isqrt2 - 4/3)*e2^7 + (-10*isqrt2 + 20/3)*e2^5*e4 + (8*isqrt2 - 16/3)*e2^3*e4^2)*z1^4*z2^2 + (-4*e2^7 + 20*e2^5*e4 - 16*e2^3*e4^2)*z1^3*z2^3 + ((-2*isqrt2 - 4/3)*e2^7 + (10*isqrt2 + 20/3)*e2^5*e4 + (-8*isqrt2 - 16/3)*e2^3*e4^2)*z1^2*z2^4 + ((-4/5*isqrt2 + 4/5)*e2^7 + (4*isqrt2 - 4)*e2^5*e4 + (-16/5*isqrt2 + 16/5)*e2^3*e4^2)*z1*z2^5 + (4/15*e2^7 - 4/3*e2^5*e4 + 16/15*e2^3*e4^2)*z2^6 + (5/168*e2^8 - 5/12*e2^6*e4 + 281/168*e2^4*e4^2 - 15/7*e2^2*e4^3 + 6/7*e4^4)*z1^8 + ((5/42*isqrt2 + 5/42)*e2^8 + (-5/3*isqrt2 - 5/3)*e2^6*e4 + (281/42*isqrt2 + 281/42)*e2^4*e4^2 + (-60/7*isqrt2 - 60/7)*e2^2*e4^3 + (24/7*isqrt2 + 24/7)*e4^4)*z1^7*z2 + ((5/12*isqrt2 - 5/36)*e2^8 + (-35/6*isqrt2 + 35/18)*e2^6*e4 + (281/12*isqrt2 - 281/36)*e2^4*e4^2 + (-30*isqrt2 + 10)*e2^2*e4^3 + (12*isqrt2 - 4)*e4^4)*z1^6*z2^2 + ((5/12*isqrt2 - 5/6)*e2^8 + (-35/6*isqrt2 + 35/3)*e2^6*e4 + (281/12*isqrt2 - 281/6)*e2^4*e4^2 + (-30*isqrt2 + 60)*e2^2*e4^3 + (12*isqrt2 - 24)*e4^4)*z1^5*z2^3 + (-85/72*e2^8 + 595/36*e2^6*e4 - 4777/72*e2^4*e4^2 + 85*e2^2*e4^3 - 34*e4^4)*z1^4*z2^4 + ((-5/12*isqrt2 - 5/6)*e2^8 + (35/6*isqrt2 + 35/3)*e2^6*e4 + (-281/12*isqrt2 - 281/6)*e2^4*e4^2 + (30*isqrt2 + 60)*e2^2*e4^3 + (-12*isqrt2 - 24)*e4^4)*z1^3*z2^5 + ((-5/12*isqrt2 - 5/36)*e2^8 + (35/6*isqrt2 + 35/18)*e2^6*e4 + (-281/12*isqrt2 - 281/36)*e2^4*e4^2 + (30*isqrt2 + 10)*e2^2*e4^3 + (-12*isqrt2 - 4)*e4^4)*z1^2*z2^6 + ((-5/42*isqrt2 + 5/42)*e2^8 + (5/3*isqrt2 - 5/3)*e2^6*e4 + (-281/42*isqrt2 + 281/42)*e2^4*e4^2 + (60/7*isqrt2 - 60/7)*e2^2*e4^3 + (-24/7*isqrt2 + 24/7)*e4^4)*z1*z2^7 + (5/168*e2^8 - 5/12*e2^6*e4 + 281/168*e2^4*e4^2 - 15/7*e2^2*e4^3 + 6/7*e4^4)*z2^8 + (181/64800*e2^10 - 37/1296*e2^8*e4 + 1241/12960*e2^6*e4^2 - 7/60*e2^4*e4^3 + 7/150*e2^2*e4^4)*z1^12 + ((181/10800*isqrt2 + 181/10800)*e2^10 + (-37/216*isqrt2 - 37/216)*e2^8*e4 + (1241/2160*isqrt2 + 1241/2160)*e2^6*e4^2 + (-7/10*isqrt2 - 7/10)*e2^4*e4^3 + (7/25*isqrt2 + 7/25)*e2^2*e4^4)*z1^11*z2 + ((1991/21600*isqrt2 - 3439/64800)*e2^10 + (-407/432*isqrt2 + 703/1296)*e2^8*e4 + (13651/4320*isqrt2 - 23579/12960)*e2^6*e4^2 + (-77/20*isqrt2 + 133/60)*e2^4*e4^3 + (77/50*isqrt2 - 133/150)*e2^2*e4^4)*z1^10*z2^2 + ((181/4320*isqrt2 - 181/432)*e2^10 + (-185/432*isqrt2 + 925/216)*e2^8*e4 + (1241/864*isqrt2 - 6205/432)*e2^6*e4^2 + (-7/4*isqrt2 + 35/2)*e2^4*e4^3 + (7/10*isqrt2 - 7)*e2^2*e4^4)*z1^9*z2^3 + ((-181/360*isqrt2 - 905/1728)*e2^10 + (185/36*isqrt2 + 4625/864)*e2^8*e4 + (-1241/72*isqrt2 - 31025/1728)*e2^6*e4^2 + (21*isqrt2 + 175/8)*e2^4*e4^3 + (-42/5*isqrt2 - 35/4)*e2^2*e4^4)*z1^8*z2^4 + ((-3077/3600*isqrt2 + 181/300)*e2^10 + (629/72*isqrt2 - 37/6)*e2^8*e4 + (-21097/720*isqrt2 + 1241/60)*e2^6*e4^2 + (357/10*isqrt2 - 126/5)*e2^4*e4^3 + (-357/25*isqrt2 + 252/25)*e2^2*e4^4)*z1^7*z2^5 + (25159/16200*e2^10 - 5143/324*e2^8*e4 + 172499/3240*e2^6*e4^2 - 973/15*e2^4*e4^3 + 1946/75*e2^2*e4^4)*z1^6*z2^6 + ((3077/3600*isqrt2 + 181/300)*e2^10 + (-629/72*isqrt2 - 37/6)*e2^8*e4 + (21097/720*isqrt2 + 1241/60)*e2^6*e4^2 + (-357/10*isqrt2 - 126/5)*e2^4*e4^3 + (357/25*isqrt2 + 252/25)*e2^2*e4^4)*z1^5*z2^7 + ((181/360*isqrt2 - 905/1728)*e2^10 + (-185/36*isqrt2 + 4625/864)*e2^8*e4 + (1241/72*isqrt2 - 31025/1728)*e2^6*e4^2 + (-21*isqrt2 + 175/8)*e2^4*e4^3 + (42/5*isqrt2 - 35/4)*e2^2*e4^4)*z1^4*z2^8 + ((-181/4320*isqrt2 - 181/432)*e2^10 + (185/432*isqrt2 + 925/216)*e2^8*e4 + (-1241/864*isqrt2 - 6205/432)*e2^6*e4^2 + (7/4*isqrt2 + 35/2)*e2^4*e4^3 + (-7/10*isqrt2 - 7)*e2^2*e4^4)*z1^3*z2^9 + ((-1991/21600*isqrt2 - 3439/64800)*e2^10 + (407/432*isqrt2 + 703/1296)*e2^8*e4 + (-13651/4320*isqrt2 - 23579/12960)*e2^6*e4^2 + (77/20*isqrt2 + 133/60)*e2^4*e4^3 + (-77/50*isqrt2 - 133/150)*e2^2*e4^4)*z1^2*z2^10 + ((-181/10800*isqrt2 + 181/10800)*e2^10 + (37/216*isqrt2 - 37/216)*e2^8*e4 + (-1241/2160*isqrt2 + 1241/2160)*e2^6*e4^2 + (7/10*isqrt2 - 7/10)*e2^4*e4^3 + (-7/25*isqrt2 + 7/25)*e2^2*e4^4)*z1*z2^11 + (181/64800*e2^10 - 37/1296*e2^8*e4 + 1241/12960*e2^6*e4^2 - 7/60*e2^4*e4^3 + 7/150*e2^2*e4^4)*z2^12 + (-85/235872*e2^11 + 851/235872*e2^9*e4 - 7027/589680*e2^7*e4^2 + 71/4914*e2^5*e4^3 - 71/12285*e2^3*e4^4)*z1^14 + ((-85/33696*isqrt2 - 85/33696)*e2^11 + (851/33696*isqrt2 + 851/33696)*e2^9*e4 + (-7027/84240*isqrt2 - 7027/84240)*e2^7*e4^2 + (71/702*isqrt2 + 71/702)*e2^5*e4^3 + (-71/1755*isqrt2 - 71/1755)*e2^3*e4^4)*z1^13*z2 + ((-85/5184*isqrt2 + 425/54432)*e2^11 + (851/5184*isqrt2 - 4255/54432)*e2^9*e4 + (-7027/12960*isqrt2 + 7027/27216)*e2^7*e4^2 + (71/108*isqrt2 - 355/1134)*e2^5*e4^3 + (-71/270*isqrt2 + 71/567)*e2^3*e4^4)*z1^12*z2^2 + ((-85/4536*isqrt2 + 1445/18144)*e2^11 + (851/4536*isqrt2 - 14467/18144)*e2^9*e4 + (-7027/11340*isqrt2 + 119459/45360)*e2^7*e4^2 + (142/189*isqrt2 - 1207/378)*e2^5*e4^3 + (-284/945*isqrt2 + 1207/945)*e2^3*e4^4)*z1^11*z2^3 + ((935/12096*isqrt2 + 4505/27216)*e2^11 + (-9361/12096*isqrt2 - 45103/27216)*e2^9*e4 + (77297/30240*isqrt2 + 372431/68040)*e2^7*e4^2 + (-781/252*isqrt2 - 3763/567)*e2^5*e4^3 + (781/630*isqrt2 + 7526/2835)*e2^3*e4^4)*z1^10*z2^4 + ((1105/4536*isqrt2 + 85/2268)*e2^11 + (-11063/4536*isqrt2 - 851/2268)*e2^9*e4 + (91351/11340*isqrt2 + 7027/5670)*e2^7*e4^2 + (-1846/189*isqrt2 - 284/189)*e2^5*e4^3 + (3692/945*isqrt2 + 568/945)*e2^3*e4^4)*z1^9*z2^5 + ((425/1728*isqrt2 - 1445/4536)*e2^11 + (-4255/1728*isqrt2 + 14467/4536)*e2^9*e4 + (7027/864*isqrt2 - 119459/11340)*e2^7*e4^2 + (-355/36*isqrt2 + 2414/189)*e2^5*e4^3 + (71/18*isqrt2 - 4828/945)*e2^3*e4^4)*z1^8*z2^6 + (-3145/6048*e2^11 + 31487/6048*e2^9*e4 - 259999/15120*e2^7*e4^2 + 2627/126*e2^5*e4^3 - 2627/315*e2^3*e4^4)*z1^7*z2^7 + ((-425/1728*isqrt2 - 1445/4536)*e2^11 + (4255/1728*isqrt2 + 14467/4536)*e2^9*e4 + (-7027/864*isqrt2 - 119459/11340)*e2^7*e4^2 + (355/36*isqrt2 + 2414/189)*e2^5*e4^3 + (-71/18*isqrt2 - 4828/945)*e2^3*e4^4)*z1^6*z2^8 + ((-1105/4536*isqrt2 + 85/2268)*e2^11 + (11063/4536*isqrt2 - 851/2268)*e2^9*e4 + (-91351/11340*isqrt2 + 7027/5670)*e2^7*e4^2 + (1846/189*isqrt2 - 284/189)*e2^5*e4^3 + (-3692/945*isqrt2 + 568/945)*e2^3*e4^4)*z1^5*z2^9 + ((-935/12096*isqrt2 + 4505/27216)*e2^11 + (9361/12096*isqrt2 - 45103/27216)*e2^9*e4 + (-77297/30240*isqrt2 + 372431/68040)*e2^7*e4^2 + (781/252*isqrt2 - 3763/567)*e2^5*e4^3 + (-781/630*isqrt2 + 7526/2835)*e2^3*e4^4)*z1^4*z2^10 + ((85/4536*isqrt2 + 1445/18144)*e2^11 + (-851/4536*isqrt2 - 14467/18144)*e2^9*e4 + (7027/11340*isqrt2 + 119459/45360)*e2^7*e4^2 + (-142/189*isqrt2 - 1207/378)*e2^5*e4^3 + (284/945*isqrt2 + 1207/945)*e2^3*e4^4)*z1^3*z2^11 + ((85/5184*isqrt2 + 425/54432)*e2^11 + (-851/5184*isqrt2 - 4255/54432)*e2^9*e4 + (7027/12960*isqrt2 + 7027/27216)*e2^7*e4^2 + (-71/108*isqrt2 - 355/1134)*e2^5*e4^3 + (71/270*isqrt2 + 71/567)*e2^3*e4^4)*z1^2*z2^12 + ((85/33696*isqrt2 - 85/33696)*e2^11 + (-851/33696*isqrt2 + 851/33696)*e2^9*e4 + (7027/84240*isqrt2 - 7027/84240)*e2^7*e4^2 + (-71/702*isqrt2 + 71/702)*e2^5*e4^3 + (71/1755*isqrt2 - 71/1755)*e2^3*e4^4)*z1*z2^13 + (-85/235872*e2^11 + 851/235872*e2^9*e4 - 7027/589680*e2^7*e4^2 + 71/4914*e2^5*e4^3 - 71/12285*e2^3*e4^4)*z2^14 + (5/301056*e2^12 - 4475/29804544*e2^10*e4 + 11105/29804544*e2^8*e4^2 + 335/29804544*e2^6*e4^3 - 6221/7451136*e2^4*e4^4 + 5/6272*e2^2*e4^5 - 1/4704*e4^6)*z1^16 + ((5/37632*isqrt2 + 5/37632)*e2^12 + (-4475/3725568*isqrt2 - 4475/3725568)*e2^10*e4 + (11105/3725568*isqrt2 + 11105/3725568)*e2^8*e4^2 + (335/3725568*isqrt2 + 335/3725568)*e2^6*e4^3 + (-6221/931392*isqrt2 - 6221/931392)*e2^4*e4^4 + (5/784*isqrt2 + 5/784)*e2^2*e4^5 + (-1/588*isqrt2 - 1/588)*e4^6)*z1^15*z2 + ((25/25088*isqrt2 - 95/225792)*e2^12 + (-22375/2483712*isqrt2 + 85025/22353408)*e2^10*e4 + (55525/2483712*isqrt2 - 210995/22353408)*e2^8*e4^2 + (1675/2483712*isqrt2 - 6365/22353408)*e2^6*e4^3 + (-31105/620928*isqrt2 + 118199/5588352)*e2^4*e4^4 + (75/1568*isqrt2 - 95/4704)*e2^2*e4^5 + (-5/392*isqrt2 + 19/3528)*e4^6)*z1^14*z2^2 + ((55/32256*isqrt2 - 85/16128)*e2^12 + (-4475/290304*isqrt2 + 76075/1596672)*e2^10*e4 + (11105/290304*isqrt2 - 188785/1596672)*e2^8*e4^2 + (335/290304*isqrt2 - 5695/1596672)*e2^6*e4^3 + (-6221/72576*isqrt2 + 105757/399168)*e2^4*e4^4 + (55/672*isqrt2 - 85/336)*e2^2*e4^5 + (-11/504*isqrt2 + 17/252)*e4^6)*z1^13*z2^3 + ((-65/16128*isqrt2 - 2885/193536)*e2^12 + (58175/1596672*isqrt2 + 2582075/19160064)*e2^10*e4 + (-144365/1596672*isqrt2 - 6407585/19160064)*e2^8*e4^2 + (-4355/1596672*isqrt2 - 193295/19160064)*e2^6*e4^3 + (80873/399168*isqrt2 + 3589517/4790016)*e2^4*e4^4 + (-65/336*isqrt2 - 2885/4032)*e2^2*e4^5 + (13/252*isqrt2 + 577/3024)*e4^6)*z1^12*z2^4 + ((-75/3584*isqrt2 - 5/336)*e2^12 + (22375/118272*isqrt2 + 4475/33264)*e2^10*e4 + (-55525/118272*isqrt2 - 11105/33264)*e2^8*e4^2 + (-1675/118272*isqrt2 - 335/33264)*e2^6*e4^3 + (31105/29568*isqrt2 + 6221/8316)*e2^4*e4^4 + (-225/224*isqrt2 - 5/7)*e2^2*e4^5 + (15/56*isqrt2 + 4/21)*e4^6)*z1^11*z2^5 + ((-605/16128*isqrt2 + 605/48384)*e2^12 + (49225/145152*isqrt2 - 49225/435456)*e2^10*e4 + (-122155/145152*isqrt2 + 122155/435456)*e2^8*e4^2 + (-3685/145152*isqrt2 + 3685/435456)*e2^6*e4^3 + (68431/36288*isqrt2 - 68431/108864)*e2^4*e4^4 + (-605/336*isqrt2 + 605/1008)*e2^2*e4^5 + (121/252*isqrt2 - 121/756)*e4^6)*z1^10*z2^6 + ((-7205/225792*isqrt2 + 3245/56448)*e2^12 + (586225/2032128*isqrt2 - 264025/508032)*e2^10*e4 + (-1454755/2032128*isqrt2 + 655195/508032)*e2^8*e4^2 + (-43885/2032128*isqrt2 + 19765/508032)*e2^6*e4^3 + (814951/508032*isqrt2 - 367039/127008)*e2^4*e4^4 + (-7205/4704*isqrt2 + 3245/1176)*e2^2*e4^5 + (1441/3528*isqrt2 - 649/882)*e4^6)*z1^9*z2^7 + (165/2048*e2^12 - 4475/6144*e2^10*e4 + 11105/6144*e2^8*e4^2 + 335/6144*e2^6*e4^3 - 6221/1536*e2^4*e4^4 + 495/128*e2^2*e4^5 - 33/32*e4^6)*z1^8*z2^8 + ((7205/225792*isqrt2 + 3245/56448)*e2^12 + (-586225/2032128*isqrt2 - 264025/508032)*e2^10*e4 + (1454755/2032128*isqrt2 + 655195/508032)*e2^8*e4^2 + (43885/2032128*isqrt2 + 19765/508032)*e2^6*e4^3 + (-814951/508032*isqrt2 - 367039/127008)*e2^4*e4^4 + (7205/4704*isqrt2 + 3245/1176)*e2^2*e4^5 + (-1441/3528*isqrt2 - 649/882)*e4^6)*z1^7*z2^9 + ((605/16128*isqrt2 + 605/48384)*e2^12 + (-49225/145152*isqrt2 - 49225/435456)*e2^10*e4 + (122155/145152*isqrt2 + 122155/435456)*e2^8*e4^2 + (3685/145152*isqrt2 + 3685/435456)*e2^6*e4^3 + (-68431/36288*isqrt2 - 68431/108864)*e2^4*e4^4 + (605/336*isqrt2 + 605/1008)*e2^2*e4^5 + (-121/252*isqrt2 - 121/756)*e4^6)*z1^6*z2^10 + ((75/3584*isqrt2 - 5/336)*e2^12 + (-22375/118272*isqrt2 + 4475/33264)*e2^10*e4 + (55525/118272*isqrt2 - 11105/33264)*e2^8*e4^2 + (1675/118272*isqrt2 - 335/33264)*e2^6*e4^3 + (-31105/29568*isqrt2 + 6221/8316)*e2^4*e4^4 + (225/224*isqrt2 - 5/7)*e2^2*e4^5 + (-15/56*isqrt2 + 4/21)*e4^6)*z1^5*z2^11 + ((65/16128*isqrt2 - 2885/193536)*e2^12 + (-58175/1596672*isqrt2 + 2582075/19160064)*e2^10*e4 + (144365/1596672*isqrt2 - 6407585/19160064)*e2^8*e4^2 + (4355/1596672*isqrt2 - 193295/19160064)*e2^6*e4^3 + (-80873/399168*isqrt2 + 3589517/4790016)*e2^4*e4^4 + (65/336*isqrt2 - 2885/4032)*e2^2*e4^5 + (-13/252*isqrt2 + 577/3024)*e4^6)*z1^4*z2^12 + ((-55/32256*isqrt2 - 85/16128)*e2^12 + (4475/290304*isqrt2 + 76075/1596672)*e2^10*e4 + (-11105/290304*isqrt2 - 188785/1596672)*e2^8*e4^2 + (-335/290304*isqrt2 - 5695/1596672)*e2^6*e4^3 + (6221/72576*isqrt2 + 105757/399168)*e2^4*e4^4 + (-55/672*isqrt2 - 85/336)*e2^2*e4^5 + (11/504*isqrt2 + 17/252)*e4^6)*z1^3*z2^13 + ((-25/25088*isqrt2 - 95/225792)*e2^12 + (22375/2483712*isqrt2 + 85025/22353408)*e2^10*e4 + (-55525/2483712*isqrt2 - 210995/22353408)*e2^8*e4^2 + (-1675/2483712*isqrt2 - 6365/22353408)*e2^6*e4^3 + (31105/620928*isqrt2 + 118199/5588352)*e2^4*e4^4 + (-75/1568*isqrt2 - 95/4704)*e2^2*e4^5 + (5/392*isqrt2 + 19/3528)*e4^6)*z1^2*z2^14 + ((-5/37632*isqrt2 + 5/37632)*e2^12 + (4475/3725568*isqrt2 - 4475/3725568)*e2^10*e4 + (-11105/3725568*isqrt2 + 11105/3725568)*e2^8*e4^2 + (-335/3725568*isqrt2 + 335/3725568)*e2^6*e4^3 + (6221/931392*isqrt2 - 6221/931392)*e2^4*e4^4 + (-5/784*isqrt2 + 5/784)*e2^2*e4^5 + (1/588*isqrt2 - 1/588)*e4^6)*z1*z2^15 + (5/301056*e2^12 - 4475/29804544*e2^10*e4 + 11105/29804544*e2^8*e4^2 + 335/29804544*e2^6*e4^3 - 6221/7451136*e2^4*e4^4 + 5/6272*e2^2*e4^5 - 1/4704*e4^6)*z2^16 + (1/2799360*e2^13 - 101/6158592*e2^11*e4 + 925/6158592*e2^9*e4^2 - 9227/17107200*e2^7*e4^3 + 18301/21384000*e2^5*e4^4 - 73/118800*e2^3*e4^5 + 73/445500*e2*e4^6)*z1^18 + ((1/311040*isqrt2 + 1/311040)*e2^13 + (-101/684288*isqrt2 - 101/684288)*e2^11*e4 + (925/684288*isqrt2 + 925/684288)*e2^9*e4^2 + (-9227/1900800*isqrt2 - 9227/1900800)*e2^7*e4^3 + (18301/2376000*isqrt2 + 18301/2376000)*e2^5*e4^4 + (-73/13200*isqrt2 - 73/13200)*e2^3*e4^5 + (73/49500*isqrt2 + 73/49500)*e2*e4^6)*z1^17*z2 + ((17/622080*isqrt2 - 7/466560)*e2^13 + (-1717/1368576*isqrt2 + 707/1026432)*e2^11*e4 + (15725/1368576*isqrt2 - 6475/1026432)*e2^9*e4^2 + (-156859/3801600*isqrt2 + 64589/2851200)*e2^7*e4^3 + (311117/4752000*isqrt2 - 128107/3564000)*e2^5*e4^4 + (-1241/26400*isqrt2 + 511/19800)*e2^3*e4^5 + (1241/99000*isqrt2 - 511/74250)*e2*e4^6)*z1^16*z2^2 + ((1/38880*isqrt2 - 1/5184)*e2^13 + (-101/85536*isqrt2 + 505/57024)*e2^11*e4 + (925/85536*isqrt2 - 4625/57024)*e2^9*e4^2 + (-9227/237600*isqrt2 + 9227/31680)*e2^7*e4^3 + (18301/297000*isqrt2 - 18301/39600)*e2^5*e4^4 + (-73/1650*isqrt2 + 73/220)*e2^3*e4^5 + (146/12375*isqrt2 - 73/825)*e2*e4^6)*z1^15*z2^3 + ((-11/31104*isqrt2 - 163/373248)*e2^13 + (505/31104*isqrt2 + 82315/4105728)*e2^11*e4 + (-4625/31104*isqrt2 - 753875/4105728)*e2^9*e4^2 + (9227/17280*isqrt2 + 1504001/2280960)*e2^7*e4^3 + (-18301/21600*isqrt2 - 2983063/2851200)*e2^5*e4^4 + (73/120*isqrt2 + 11899/15840)*e2^3*e4^5 + (-73/450*isqrt2 - 11899/59400)*e2*e4^6)*z1^14*z2^4 + ((-707/622080*isqrt2 + 119/207360)*e2^13 + (71407/1368576*isqrt2 - 12019/456192)*e2^11*e4 + (-653975/1368576*isqrt2 + 110075/456192)*e2^9*e4^2 + (6523489/3801600*isqrt2 - 1098013/1267200)*e2^7*e4^3 + (-12938807/4752000*isqrt2 + 2177819/1584000)*e2^5*e4^4 + (51611/26400*isqrt2 - 8687/8800)*e2^3*e4^5 + (-51611/99000*isqrt2 + 8687/33000)*e2*e4^6)*z1^13*z2^5 + ((-91/248832*isqrt2 + 3829/1119744)*e2^13 + (45955/2737152*isqrt2 - 1933645/12317184)*e2^11*e4 + (-420875/2737152*isqrt2 + 17709125/12317184)*e2^9*e4^2 + (839657/1520640*isqrt2 - 35330183/6842880)*e2^7*e4^3 + (-1665391/1900800*isqrt2 + 70074529/8553600)*e2^5*e4^4 + (6643/10560*isqrt2 - 279517/47520)*e2^3*e4^5 + (-6643/39600*isqrt2 + 279517/178200)*e2*e4^6)*z1^12*z2^6 + ((251/77760*isqrt2 + 691/207360)*e2^13 + (-25351/171072*isqrt2 - 69791/456192)*e2^11*e4 + (232175/171072*isqrt2 + 639175/456192)*e2^9*e4^2 + (-2315977/475200*isqrt2 - 6375857/1267200)*e2^7*e4^3 + (4593551/594000*isqrt2 + 12645991/1584000)*e2^5*e4^4 + (-18323/3300*isqrt2 - 50443/8800)*e2^3*e4^5 + (18323/12375*isqrt2 + 50443/33000)*e2*e4^6)*z1^11*z2^7 + ((5929/1244160*isqrt2 - 3179/933120)*e2^13 + (-54439/248832*isqrt2 + 29189/186624)*e2^11*e4 + (498575/248832*isqrt2 - 267325/186624)*e2^9*e4^2 + (-4973353/691200*isqrt2 + 2666603/518400)*e2^7*e4^3 + (9864239/864000*isqrt2 - 5288989/648000)*e2^5*e4^4 + (-39347/4800*isqrt2 + 21097/3600)*e2^3*e4^5 + (39347/18000*isqrt2 - 21097/13500)*e2*e4^6)*z1^10*z2^8 + (-517/62208*e2^13 + 23735/62208*e2^11*e4 - 217375/62208*e2^9*e4^2 + 433669/34560*e2^7*e4^3 - 860147/43200*e2^5*e4^4 + 3431/240*e2^3*e4^5 - 3431/900*e2*e4^6)*z1^9*z2^9 + ((-5929/1244160*isqrt2 - 3179/933120)*e2^13 + (54439/248832*isqrt2 + 29189/186624)*e2^11*e4 + (-498575/248832*isqrt2 - 267325/186624)*e2^9*e4^2 + (4973353/691200*isqrt2 + 2666603/518400)*e2^7*e4^3 + (-9864239/864000*isqrt2 - 5288989/648000)*e2^5*e4^4 + (39347/4800*isqrt2 + 21097/3600)*e2^3*e4^5 + (-39347/18000*isqrt2 - 21097/13500)*e2*e4^6)*z1^8*z2^10 + ((-251/77760*isqrt2 + 691/207360)*e2^13 + (25351/171072*isqrt2 - 69791/456192)*e2^11*e4 + (-232175/171072*isqrt2 + 639175/456192)*e2^9*e4^2 + (2315977/475200*isqrt2 - 6375857/1267200)*e2^7*e4^3 + (-4593551/594000*isqrt2 + 12645991/1584000)*e2^5*e4^4 + (18323/3300*isqrt2 - 50443/8800)*e2^3*e4^5 + (-18323/12375*isqrt2 + 50443/33000)*e2*e4^6)*z1^7*z2^11 + ((91/248832*isqrt2 + 3829/1119744)*e2^13 + (-45955/2737152*isqrt2 - 1933645/12317184)*e2^11*e4 + (420875/2737152*isqrt2 + 17709125/12317184)*e2^9*e4^2 + (-839657/1520640*isqrt2 - 35330183/6842880)*e2^7*e4^3 + (1665391/1900800*isqrt2 + 70074529/8553600)*e2^5*e4^4 + (-6643/10560*isqrt2 - 279517/47520)*e2^3*e4^5 + (6643/39600*isqrt2 + 279517/178200)*e2*e4^6)*z1^6*z2^12 + ((707/622080*isqrt2 + 119/207360)*e2^13 + (-71407/1368576*isqrt2 - 12019/456192)*e2^11*e4 + (653975/1368576*isqrt2 + 110075/456192)*e2^9*e4^2 + (-6523489/3801600*isqrt2 - 1098013/1267200)*e2^7*e4^3 + (12938807/4752000*isqrt2 + 2177819/1584000)*e2^5*e4^4 + (-51611/26400*isqrt2 - 8687/8800)*e2^3*e4^5 + (51611/99000*isqrt2 + 8687/33000)*e2*e4^6)*z1^5*z2^13 + ((11/31104*isqrt2 - 163/373248)*e2^13 + (-505/31104*isqrt2 + 82315/4105728)*e2^11*e4 + (4625/31104*isqrt2 - 753875/4105728)*e2^9*e4^2 + (-9227/17280*isqrt2 + 1504001/2280960)*e2^7*e4^3 + (18301/21600*isqrt2 - 2983063/2851200)*e2^5*e4^4 + (-73/120*isqrt2 + 11899/15840)*e2^3*e4^5 + (73/450*isqrt2 - 11899/59400)*e2*e4^6)*z1^4*z2^14 + ((-1/38880*isqrt2 - 1/5184)*e2^13 + (101/85536*isqrt2 + 505/57024)*e2^11*e4 + (-925/85536*isqrt2 - 4625/57024)*e2^9*e4^2 + (9227/237600*isqrt2 + 9227/31680)*e2^7*e4^3 + (-18301/297000*isqrt2 - 18301/39600)*e2^5*e4^4 + (73/1650*isqrt2 + 73/220)*e2^3*e4^5 + (-146/12375*isqrt2 - 73/825)*e2*e4^6)*z1^3*z2^15 + ((-17/622080*isqrt2 - 7/466560)*e2^13 + (1717/1368576*isqrt2 + 707/1026432)*e2^11*e4 + (-15725/1368576*isqrt2 - 6475/1026432)*e2^9*e4^2 + (156859/3801600*isqrt2 + 64589/2851200)*e2^7*e4^3 + (-311117/4752000*isqrt2 - 128107/3564000)*e2^5*e4^4 + (1241/26400*isqrt2 + 511/19800)*e2^3*e4^5 + (-1241/99000*isqrt2 - 511/74250)*e2*e4^6)*z1^2*z2^16 + ((-1/311040*isqrt2 + 1/311040)*e2^13 + (101/684288*isqrt2 - 101/684288)*e2^11*e4 + (-925/684288*isqrt2 + 925/684288)*e2^9*e4^2 + (9227/1900800*isqrt2 - 9227/1900800)*e2^7*e4^3 + (-18301/2376000*isqrt2 + 18301/2376000)*e2^5*e4^4 + (73/13200*isqrt2 - 73/13200)*e2^3*e4^5 + (-73/49500*isqrt2 + 73/49500)*e2*e4^6)*z1*z2^17 + (1/2799360*e2^13 - 101/6158592*e2^11*e4 + 925/6158592*e2^9*e4^2 - 9227/17107200*e2^7*e4^3 + 18301/21384000*e2^5*e4^4 - 73/118800*e2^3*e4^5 + 73/445500*e2*e4^6)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/p3.txt <==
1024*e2^6 - 2400*e2^4*e4 + 1920*e2^2*e4^2 + (4/5*e2^9 - 4*e2^7*e4 + 16/5*e2^5*e4^2)*z1^6 + ((12/5*isqrt2 + 12/5)*e2^9 + (-12*isqrt2 - 12)*e2^7*e4 + (48/5*isqrt2 + 48/5)*e2^5*e4^2)*z1^5*z2 + ((6*isqrt2 - 4)*e2^9 + (-30*isqrt2 + 20)*e2^7*e4 + (24*isqrt2 - 16)*e2^5*e4^2)*z1^4*z2^2 + (-12*e2^9 + 60*e2^7*e4 - 48*e2^5*e4^2)*z1^3*z2^3 + ((-6*isqrt2 - 4)*e2^9 + (30*isqrt2 + 20)*e2^7*e4 + (-24*isqrt2 - 16)*e2^5*e4^2)*z1^2*z2^4 + ((-12/5*isqrt2 + 12/5)*e2^9 + (12*isqrt2 - 12)*e2^7*e4 + (-48/5*isqrt2 + 48/5)*e2^5*e4^2)*z1*z2^5 + (4/5*e2^9 - 4*e2^7*e4 + 16/5*e2^5*e4^2)*z2^6 + (17/56*e2^10 - 95/28*e2^8*e4 + 677/56*e2^6*e4^2 - 15*e2^4*e4^3 + 6*e2^2*e4^4)*z1^8 + ((17/14*isqrt2 + 17/14)*e2^10 + (-95/7*isqrt2 - 95/7)*e2^8*e4 + (677/14*isqrt2 + 677/14)*e2^6*e4^2 + (-60*isqrt2 - 60)*e2^4*e4^3 + (24*isqrt2 + 24)*e2^2*e4^4)*z1^7*z2 + ((17/4*isqrt2 - 17/12)*e2^10 + (-95/2*isqrt2 + 95/6)*e2^8*e4 + (677/4*isqrt2 - 677/12)*e2^6*e4^2 + (-210*isqrt2 + 70)*e2^4*e4^3 + (84*isqrt2 - 28)*e2^2*e4^4)*z1^6*z2^2 + ((17/4*isqrt2 - 17/2)*e2^10 + (-95/2*isqrt2 + 95)*e2^8*e4 + (677/4*isqrt2 - 677/2)*e2^6*e4^2 + (-210*isqrt2 + 420)*e2^4*e4^3 + (84*isqrt2 - 168)*e2^2*e4^4)*z1^5*z2^3 + (-289/24*e2^10 + 1615/12*e2^8*e4 - 11509/24*e2^6*e4^2 + 595*e2^4*e4^3 - 238*e2^2*e4^4)*z1^4*z2^4 + ((-17/4*isqrt2 - 17/2)*e2^10 + (95/2*isqrt2 + 95)*e2^8*e4 + (-677/4*isqrt2 - 677/2)*e2^6*e4^2 + (210*isqrt2 + 420)*e2^4*e4^3 + (-84*isqrt2 - 168)*e2^2*e4^4)*z1^3*z2^5 + ((-17/4*isqrt2 - 17/12)*e2^10 + (95/2*isqrt2 + 95/6)*e2^8*e4 + (-677/4*isqrt2 - 677/12)*e2^6*e4^2 + (210*isqrt2 + 70)*e2^4*e4^3 + (-84*isqrt2 - 28)*e2^2*e4^4)*z1^2*z2^6 + ((-17/14*isqrt2 + 17/14)*e2^10 + (95/7*isqrt2 - 95/7)*e2^8*e4 + (-677/14*isqrt2 + 677/14)*e2^6*e4^2 + (60*isqrt2 - 60)*e2^4*e4^3 + (-24*isqrt2 + 24)*e2^2*e4^4)*z1*z2^7 + (17/56*e2^10 - 95/28*e2^8*e4 + 677/56*e2^6*e4^2 - 15*e2^4*e4^3 + 6*e2^2*e4^4)*z2^8 + (11/675*e2^12 - 667/4320*e2^10*e4 + 4709/10800*e2^8*e4^2 - 23/96*e2^6*e4^3 - 17/40*e2^4*e4^4 + 1/2*e2^2*e4^5 - 2/15*e4^6)*z1^12 + ((22/225*isqrt2 + 22/225)*e2^12 + (-667/720*isqrt2 - 667/720)*e2^10*e4 + (4709/1800*isqrt2 + 4709/1800)*e2^8*e4^2 + (-23/16*isqrt2 - 23/16)*e2^6*e4^3 + (-51/20*isqrt2 - 51/20)*e2^4*e4^4 + (3*isqrt2 + 3)*e2^2*e4^5 + (-4/5*isqrt2 - 4/5)*e4^6)*z1^11*z2 + ((121/225*isqrt2 - 209/675)*e2^12 + (-7337/1440*isqrt2 + 12673/4320)*e2^10*e4 + (51799/3600*isqrt2 - 89471/10800)*e2^8*e4^2 + (-253/32*isqrt2 + 437/96)*e2^6*e4^3 + (-561/40*isqrt2 + 323/40)*e2^4*e4^4 + (33/2*isqrt2 - 19/2)*e2^2*e4^5 + (-22/5*isqrt2 + 38/15)*e4^6)*z1^10*z2^2 + ((11/45*isqrt2 - 22/9)*e2^12 + (-667/288*isqrt2 + 3335/144)*e2^10*e4 + (4709/720*isqrt2 - 4709/72)*e2^8*e4^2 + (-115/32*isqrt2 + 575/16)*e2^6*e4^3 + (-51/8*isqrt2 + 255/4)*e2^4*e4^4 + (15/2*isqrt2 - 75)*e2^2*e4^5 + (-2*isqrt2 + 20)*e4^6)*z1^9*z2^3 + ((-44/15*isqrt2 - 55/18)*e2^12 + (667/24*isqrt2 + 16675/576)*e2^10*e4 + (-4709/60*isqrt2 - 23545/288)*e2^8*e4^2 + (345/8*isqrt2 + 2875/64)*e2^6*e4^3 + (153/2*isqrt2 + 1275/16)*e2^4*e4^4 + (-90*isqrt2 - 375/4)*e2^2*e4^5 + (24*isqrt2 + 25)*e4^6)*z1^8*z2^4 + ((-374/75*isqrt2 + 88/25)*e2^12 + (11339/240*isqrt2 - 667/20)*e2^10*e4 + (-80053/600*isqrt2 + 4709/50)*e2^8*e4^2 + (1173/16*isqrt2 - 207/4)*e2^6*e4^3 + (2601/20*isqrt2 - 459/5)*e2^4*e4^4 + (-153*isqrt2 + 108)*e2^2*e4^5 + (204/5*isqrt2 - 144/5)*e4^6)*z1^7*z2^5 + (6116/675*e2^12 - 92713/1080*e2^10*e4 + 654551/2700*e2^8*e4^2 - 3197/24*e2^6*e4^3 - 2363/10*e2^4*e4^4 + 278*e2^2*e4^5 - 1112/15*e4^6)*z1^6*z2^6 + ((374/75*isqrt2 + 88/25)*e2^12 + (-11339/240*isqrt2 - 667/20)*e2^10*e4 + (80053/600*isqrt2 + 4709/50)*e2^8*e4^2 + (-1173/16*isqrt2 - 207/4)*e2^6*e4^3 + (-2601/20*isqrt2 - 459/5)*e2^4*e4^4 + (153*isqrt2 + 108)*e2^2*e4^5 + (-204/5*isqrt2 - 144/5)*e4^6)*z1^5*z2^7 + ((44/15*isqrt2 - 55/18)*e2^12 + (-667/24*isqrt2 + 16675/576)*e2^10*e4 + (4709/60*isqrt2 - 23545/288)*e2^8*e4^2 + (-345/8*isqrt2 + 2875/64)*e2^6*e4^3 + (-153/2*isqrt2 + 1275/16)*e2^4*e4^4 + (90*isqrt2 - 375/4)*e2^2*e4^5 + (-24*isqrt2 + 25)*e4^6)*z1^4*z2^8 + ((-11/45*isqrt2 - 22/9)*e2^12 + (667/288*isqrt2 + 3335/144)*e2^10*e4 + (-4709/720*isqrt2 - 4709/72)*e2^8*e4^2 + (115/32*isqrt2 + 575/16)*e2^6*e4^3 + (51/8*isqrt2 + 255/4)*e2^4*e4^4 + (-15/2*isqrt2 - 75)*e2^2*e4^5 + (2*isqrt2 + 20)*e4^6)*z1^3*z2^9 + ((-121/225*isqrt2 - 209/675)*e2^12 + (7337/1440*isqrt2 + 12673/4320)*e2^10*e4 + (-51799/3600*isqrt2 - 89471/10800)*e2^8*e4^2 + (253/32*isqrt2 + 437/96)*e2^6*e4^3 + (561/40*isqrt2 + 323/40)*e2^4*e4^4 + (-33/2*isqrt2 - 19/2)*e2^2*e4^5 + (22/5*isqrt2 + 38/15)*e4^6)*z1^2*z2^10 + ((-22/225*isqrt2 + 22/225)*e2^12 + (667/720*isqrt2 - 667/720)*e2^10*e4 + (-4709/1800*isqrt2 + 4709/1800)*e2^8*e4^2 + (23/16*isqrt2 - 23/16)*e2^6*e4^3 + (51/20*isqrt2 - 51/20)*e2^4*e4^4 + (-3*isqrt2 + 3)*e2^2*e4^5 + (4/5*isqrt2 - 4/5)*e4^6)*z1*z2^11 + (11/675*e2^12 - 667/4320*e2^10*e4 + 4709/10800*e2^8*e4^2 - 23/96*e2^6*e4^3 - 17/40*e2^4*e4^4 + 1/2*e2^2*e4^5 - 2/15*e4^6)*z2^12 + (1/3024*e2^13 - 181/11232*e2^11*e4 + 58693/393120*e2^9*e4^2 - 1765/3276*e2^7*e4^3 + 1403/1638*e2^5*e4^4 - 8/13*e2^3*e4^5 + 32/195*e2*e4^6)*z1^14 + ((1/432*isqrt2 + 1/432)*e2^13 + (-1267/11232*isqrt2 - 1267/11232)*e2^11*e4 + (58693/56160*isqrt2 + 58693/56160)*e2^9*e4^2 + (-1765/468*isqrt2 - 1765/468)*e2^7*e4^3 + (1403/234*isqrt2 + 1403/234)*e2^5*e4^4 + (-56/13*isqrt2 - 56/13)*e2^3*e4^5 + (224/195*isqrt2 + 224/195)*e2*e4^6)*z1^13*z2 + ((13/864*isqrt2 - 65/9072)*e2^13 + (-1267/1728*isqrt2 + 905/2592)*e2^11*e4 + (58693/8640*isqrt2 - 58693/18144)*e2^9*e4^2 + (-1765/72*isqrt2 + 8825/756)*e2^7*e4^3 + (1403/36*isqrt2 - 7015/378)*e2^5*e4^4 + (-28*isqrt2 + 40/3)*e2^3*e4^5 + (112/15*isqrt2 - 32/9)*e2*e4^6)*z1^12*z2^2 + ((13/756*isqrt2 - 221/3024)*e2^13 + (-181/216*isqrt2 + 3077/864)*e2^11*e4 + (58693/7560*isqrt2 - 997781/30240)*e2^9*e4^2 + (-1765/63*isqrt2 + 30005/252)*e2^7*e4^3 + (2806/63*isqrt2 - 23851/126)*e2^5*e4^4 + (-32*isqrt2 + 136)*e2^3*e4^5 + (128/15*isqrt2 - 544/15)*e2*e4^6)*z1^11*z2^3 + ((-143/2016*isqrt2 - 689/4536)*e2^13 + (1991/576*isqrt2 + 9593/1296)*e2^11*e4 + (-645623/20160*isqrt2 - 3110729/45360)*e2^9*e4^2 + (19415/168*isqrt2 + 93545/378)*e2^7*e4^3 + (-15433/84*isqrt2 - 74359/189)*e2^5*e4^4 + (132*isqrt2 + 848/3)*e2^3*e4^5 + (-176/5*isqrt2 - 3392/45)*e2*e4^6)*z1^10*z2^4 + ((-169/756*isqrt2 - 13/378)*e2^13 + (2353/216*isqrt2 + 181/108)*e2^11*e4 + (-763009/7560*isqrt2 - 58693/3780)*e2^9*e4^2 + (22945/63*isqrt2 + 3530/63)*e2^7*e4^3 + (-36478/63*isqrt2 - 5612/63)*e2^5*e4^4 + (416*isqrt2 + 64)*e2^3*e4^5 + (-1664/15*isqrt2 - 256/15)*e2*e4^6)*z1^9*z2^5 + ((-65/288*isqrt2 + 221/756)*e2^13 + (6335/576*isqrt2 - 3077/216)*e2^11*e4 + (-58693/576*isqrt2 + 997781/7560)*e2^9*e4^2 + (8825/24*isqrt2 - 30005/63)*e2^7*e4^3 + (-7015/12*isqrt2 + 47702/63)*e2^5*e4^4 + (420*isqrt2 - 544)*e2^3*e4^5 + (-112*isqrt2 + 2176/15)*e2*e4^6)*z1^8*z2^6 + (481/1008*e2^13 - 6697/288*e2^11*e4 + 2171641/10080*e2^9*e4^2 - 65305/84*e2^7*e4^3 + 51911/42*e2^5*e4^4 - 888*e2^3*e4^5 + 1184/5*e2*e4^6)*z1^7*z2^7 + ((65/288*isqrt2 + 221/756)*e2^13 + (-6335/576*isqrt2 - 3077/216)*e2^11*e4 + (58693/576*isqrt2 + 997781/7560)*e2^9*e4^2 + (-8825/24*isqrt2 - 30005/63)*e2^7*e4^3 + (7015/12*isqrt2 + 47702/63)*e2^5*e4^4 + (-420*isqrt2 - 544)*e2^3*e4^5 + (112*isqrt2 + 2176/15)*e2*e4^6)*z1^6*z2^8 + ((169/756*isqrt2 - 13/378)*e2^13 + (-2353/216*isqrt2 + 181/108)*e2^11*e4 + (763009/7560*isqrt2 - 58693/3780)*e2^9*e4^2 + (-22945/63*isqrt2 + 3530/63)*e2^7*e4^3 + (36478/63*isqrt2 - 5612/63)*e2^5*e4^4 + (-416*isqrt2 + 64)*e2^3*e4^5 + (1664/15*isqrt2 - 256/15)*e2*e4^6)*z1^5*z2^9 + ((143/2016*isqrt2 - 689/4536)*e2^13 + (-1991/576*isqrt2 + 9593/1296)*e2^11*e4 + (645623/20160*isqrt2 - 3110729/45360)*e2^9*e4^2 + (-19415/168*isqrt2 + 93545/378)*e2^7*e4^3 + (15433/84*isqrt2 - 74359/189)*e2^5*e4^4 + (-132*isqrt2 + 848/3)*e2^3*e4^5 + (176/5*isqrt2 - 3392/45)*e2*e4^6)*z1^4*z2^10 + ((-13/756*isqrt2 - 221/3024)*e2^13 + (181/216*isqrt2 + 3077/864)*e2^11*e4 + (-58693/7560*isqrt2 - 997781/30240)*e2^9*e4^2 + (1765/63*isqrt2 + 30005/252)*e2^7*e4^3 + (-2806/63*isqrt2 - 23851/126)*e2^5*e4^4 + (32*isqrt2 + 136)*e2^3*e4^5 + (-128/15*isqrt2 - 544/15)*e2*e4^6)*z1^3*z2^11 + ((-13/864*isqrt2 - 65/9072)*e2^13 + (1267/1728*isqrt2 + 905/2592)*e2^11*e4 + (-58693/8640*isqrt2 - 58693/18144)*e2^9*e4^2 + (1765/72*isqrt2 + 8825/756)*e2^7*e4^3 + (-1403/36*isqrt2 - 7015/378)*e2^5*e4^4 + (28*isqrt2 + 40/3)*e2^3*e4^5 + (-112/15*isqrt2 - 32/9)*e2*e4^6)*z1^2*z2^12 + ((-1/432*isqrt2 + 1/432)*e2^13 + (1267/11232*isqrt2 - 1267/11232)*e2^11*e4 + (-58693/56160*isqrt2 + 58693/56160)*e2^9*e4^2 + (1765/468*isqrt2 - 1765/468)*e2^7*e4^3 + (-1403/234*isqrt2 + 1403/234)*e2^5*e4^4 + (56/13*isqrt2 - 56/13)*e2^3*e4^5 + (-224/195*isqrt2 + 224/195)*e2*e4^6)*z1*z2^13 + (1/3024*e2^13 - 181/11232*e2^11*e4 + 58693/393120*e2^9*e4^2 - 1765/3276*e2^7*e4^3 + 1403/1638*e2^5*e4^4 - 8/13*e2^3*e4^5 + 32/195*e2*e4^6)*z2^14 + (-5/25088*e2^14 + 17975/4967424*e2^12*e4 - 59965/2483712*e2^10*e4^2 + 371005/4967424*e2^8*e4^3 - 138163/1241856*e2^6*e4^4 + 5/64*e2^4*e4^5 - 1/48*e2^2*e4^6)*z1^16 + ((-5/3136*isqrt2 - 5/3136)*e2^14 + (17975/620928*isqrt2 + 17975/620928)*e2^12*e4 + (-59965/310464*isqrt2 - 59965/310464)*e2^10*e4^2 + (371005/620928*isqrt2 + 371005/620928)*e2^8*e4^3 + (-138163/155232*isqrt2 - 138163/155232)*e2^6*e4^4 + (5/8*isqrt2 + 5/8)*e2^4*e4^5 + (-1/6*isqrt2 - 1/6)*e2^2*e4^6)*z1^15*z2 + ((-75/6272*isqrt2 + 95/18816)*e2^14 + (89875/413952*isqrt2 - 341525/3725568)*e2^12*e4 + (-299825/206976*isqrt2 + 1139335/1862784)*e2^10*e4^2 + (1855025/413952*isqrt2 - 7049095/3725568)*e2^8*e4^3 + (-690815/103488*isqrt2 + 2625097/931392)*e2^6*e4^4 + (75/16*isqrt2 - 95/48)*e2^4*e4^5 + (-5/4*isqrt2 + 19/36)*e2^2*e4^6)*z1^14*z2^2 + ((-55/2688*isqrt2 + 85/1344)*e2^14 + (17975/48384*isqrt2 - 305575/266112)*e2^12*e4 + (-59965/24192*isqrt2 + 1019405/133056)*e2^10*e4^2 + (371005/48384*isqrt2 - 6307085/266112)*e2^8*e4^3 + (-138163/12096*isqrt2 + 2348771/66528)*e2^6*e4^4 + (385/48*isqrt2 - 595/24)*e2^4*e4^5 + (-77/36*isqrt2 + 119/18)*e2^2*e4^6)*z1^13*z2^3 + ((65/1344*isqrt2 + 2885/16128)*e2^14 + (-233675/266112*isqrt2 - 10371575/3193344)*e2^12*e4 + (779545/133056*isqrt2 + 34599805/1596672)*e2^10*e4^2 + (-4823065/266112*isqrt2 - 214069885/3193344)*e2^8*e4^3 + (1796119/66528*isqrt2 + 79720051/798336)*e2^6*e4^4 + (-455/24*isqrt2 - 20195/288)*e2^4*e4^5 + (91/18*isqrt2 + 4039/216)*e2^2*e4^6)*z1^12*z2^4 + ((225/896*isqrt2 + 5/28)*e2^14 + (-89875/19712*isqrt2 - 17975/5544)*e2^12*e4 + (299825/9856*isqrt2 + 59965/2772)*e2^10*e4^2 + (-1855025/19712*isqrt2 - 371005/5544)*e2^8*e4^3 + (690815/4928*isqrt2 + 138163/1386)*e2^6*e4^4 + (-1575/16*isqrt2 - 70)*e2^4*e4^5 + (105/4*isqrt2 + 56/3)*e2^2*e4^6)*z1^11*z2^5 + ((605/1344*isqrt2 - 605/4032)*e2^14 + (-197725/24192*isqrt2 + 197725/72576)*e2^12*e4 + (659615/12096*isqrt2 - 659615/36288)*e2^10*e4^2 + (-4081055/24192*isqrt2 + 4081055/72576)*e2^8*e4^3 + (1519793/6048*isqrt2 - 1519793/18144)*e2^6*e4^4 + (-4235/24*isqrt2 + 4235/72)*e2^4*e4^5 + (847/18*isqrt2 - 847/54)*e2^2*e4^6)*z1^10*z2^6 + ((7205/18816*isqrt2 - 3245/4704)*e2^14 + (-2354725/338688*isqrt2 + 1060525/84672)*e2^12*e4 + (7855415/169344*isqrt2 - 3537935/42336)*e2^10*e4^2 + (-48601655/338688*isqrt2 + 21889295/84672)*e2^8*e4^3 + (18099353/84672*isqrt2 - 8151617/21168)*e2^6*e4^4 + (-7205/48*isqrt2 + 3245/12)*e2^4*e4^5 + (1441/36*isqrt2 - 649/9)*e2^2*e4^6)*z1^9*z2^7 + (-495/512*e2^14 + 17975/1024*e2^12*e4 - 59965/512*e2^10*e4^2 + 371005/1024*e2^8*e4^3 - 138163/256*e2^6*e4^4 + 24255/64*e2^4*e4^5 - 1617/16*e2^2*e4^6)*z1^8*z2^8 + ((-7205/18816*isqrt2 - 3245/4704)*e2^14 + (2354725/338688*isqrt2 + 1060525/84672)*e2^12*e4 + (-7855415/169344*isqrt2 - 3537935/42336)*e2^10*e4^2 + (48601655/338688*isqrt2 + 21889295/84672)*e2^8*e4^3 + (-18099353/84672*isqrt2 - 8151617/21168)*e2^6*e4^4 + (7205/48*isqrt2 + 3245/12)*e2^4*e4^5 + (-1441/36*isqrt2 - 649/9)*e2^2*e4^6)*z1^7*z2^9 + ((-605/1344*isqrt2 - 605/4032)*e2^14 + (197725/24192*isqrt2 + 197725/72576)*e2^12*e4 + (-659615/12096*isqrt2 - 659615/36288)*e2^10*e4^2 + (4081055/24192*isqrt2 + 4081055/72576)*e2^8*e4^3 + (-1519793/6048*isqrt2 - 1519793/18144)*e2^6*e4^4 + (4235/24*isqrt2 + 4235/72)*e2^4*e4^5 + (-847/18*isqrt2 - 847/54)*e2^2*e4^6)*z1^6*z2^10 + ((-225/896*isqrt2 + 5/28)*e2^14 + (89875/19712*isqrt2 - 17975/5544)*e2^12*e4 + (-299825/9856*isqrt2 + 59965/2772)*e2^10*e4^2 + (1855025/19712*isqrt2 - 371005/5544)*e2^8*e4^3 + (-690815/4928*isqrt2 + 138163/1386)*e2^6*e4^4 + (1575/16*isqrt2 - 70)*e2^4*e4^5 + (-105/4*isqrt2 + 56/3)*e2^2*e4^6)*z1^5*z2^11 + ((-65/1344*isqrt2 + 2885/16128)*e2^14 + (233675/266112*isqrt2 - 10371575/3193344)*e2^12*e4 + (-779545/133056*isqrt2 + 34599805/1596672)*e2^10*e4^2 + (4823065/266112*isqrt2 - 214069885/3193344)*e2^8*e4^3 + (-1796119/66528*isqrt2 + 79720051/798336)*e2^6*e4^4 + (455/24*isqrt2 - 20195/288)*e2^4*e4^5 + (-91/18*isqrt2 + 4039/216)*e2^2*e4^6)*z1^4*z2^12 + ((55/2688*isqrt2 + 85/1344)*e2^14 + (-17975/48384*isqrt2 - 305575/266112)*e2^12*e4 + (59965/24192*isqrt2 + 1019405/133056)*e2^10*e4^2 + (-371005/48384*isqrt2 - 6307085/266112)*e2^8*e4^3 + (138163/12096*isqrt2 + 2348771/66528)*e2^6*e4^4 + (-385/48*isqrt2 - 595/24)*e2^4*e4^5 + (77/36*isqrt2 + 119/18)*e2^2*e4^6)*z1^3*z2^13 + ((75/6272*isqrt2 + 95/18816)*e2^14 + (-89875/413952*isqrt2 - 341525/3725568)*e2^12*e4 + (299825/206976*isqrt2 + 1139335/1862784)*e2^10*e4^2 + (-1855025/413952*isqrt2 - 7049095/3725568)*e2^8*e4^3 + (690815/103488*isqrt2 + 2625097/931392)*e2^6*e4^4 + (-75/16*isqrt2 - 95/48)*e2^4*e4^5 + (5/4*isqrt2 + 19/36)*e2^2*e4^6)*z1^2*z2^14 + ((5/3136*isqrt2 - 5/3136)*e2^14 + (-17975/620928*isqrt2 + 17975/620928)*e2^12*e4 + (59965/310464*isqrt2 - 59965/310464)*e2^10*e4^2 + (-371005/620928*isqrt2 + 371005/620928)*e2^8*e4^3 + (138163/155232*isqrt2 - 138163/155232)*e2^6*e4^4 + (-5/8*isqrt2 + 5/8)*e2^4*e4^5 + (1/6*isqrt2 - 1/6)*e2^2*e4^6)*z1*z2^15 + (-5/25088*e2^14 + 17975/4967424*e2^12*e4 - 59965/2483712*e2^10*e4^2 + 371005/4967424*e2^8*e4^3 - 138163/1241856*e2^6*e4^4 + 5/64*e2^4*e4^5 - 1/48*e2^2*e4^6)*z2^16 + (1169/11664000*e2^15 - 8069/5132160*e2^13*e4 + 242831/25660800*e2^11*e4^2 - 2891/105600*e2^9*e4^3 + 12781/324000*e2^7*e4^4 - 65/2376*e2^5*e4^5 + 13/1782*e2^3*e4^6)*z1^18 + ((1169/1296000*isqrt2 + 1169/1296000)*e2^15 + (-8069/570240*isqrt2 - 8069/570240)*e2^13*e4 + (242831/2851200*isqrt2 + 242831/2851200)*e2^11*e4^2 + (-8673/35200*isqrt2 - 8673/35200)*e2^9*e4^3 + (12781/36000*isqrt2 + 12781/36000)*e2^7*e4^4 + (-65/264*isqrt2 - 65/264)*e2^5*e4^5 + (13/198*isqrt2 + 13/198)*e2^3*e4^6)*z1^17*z2 + ((19873/2592000*isqrt2 - 8183/1944000)*e2^15 + (-137173/1140480*isqrt2 + 56483/855360)*e2^13*e4 + (4128127/5702400*isqrt2 - 1699817/4276800)*e2^11*e4^2 + (-147441/70400*isqrt2 + 20237/17600)*e2^9*e4^3 + (217277/72000*isqrt2 - 89467/54000)*e2^7*e4^4 + (-1105/528*isqrt2 + 455/396)*e2^5*e4^5 + (221/396*isqrt2 - 91/297)*e2^3*e4^6)*z1^16*z2^2 + ((1169/162000*isqrt2 - 1169/21600)*e2^15 + (-8069/71280*isqrt2 + 8069/9504)*e2^13*e4 + (242831/356400*isqrt2 - 242831/47520)*e2^11*e4^2 + (-8673/4400*isqrt2 + 26019/1760)*e2^9*e4^3 + (12781/4500*isqrt2 - 12781/600)*e2^7*e4^4 + (-65/33*isqrt2 + 325/22)*e2^5*e4^5 + (52/99*isqrt2 - 130/33)*e2^3*e4^6)*z1^15*z2^3 + ((-12859/129600*isqrt2 - 190547/1555200)*e2^15 + (8069/5184*isqrt2 + 1315247/684288)*e2^13*e4 + (-242831/25920*isqrt2 - 39581453/3421440)*e2^11*e4^2 + (8673/320*isqrt2 + 471233/14080)*e2^9*e4^3 + (-140591/3600*isqrt2 - 2083303/43200)*e2^7*e4^4 + (325/12*isqrt2 + 52975/1584)*e2^5*e4^5 + (-65/9*isqrt2 - 10595/1188)*e2^3*e4^6)*z1^14*z2^4 + ((-826483/2592000*isqrt2 + 139111/864000)*e2^15 + (5704783/1140480*isqrt2 - 960211/380160)*e2^13*e4 + (-171681517/5702400*isqrt2 + 28896889/1900800)*e2^11*e4^2 + (6131811/70400*isqrt2 - 3096261/70400)*e2^9*e4^3 + (-9036167/72000*isqrt2 + 1520939/24000)*e2^7*e4^4 + (45955/528*isqrt2 - 7735/176)*e2^5*e4^5 + (-9191/396*isqrt2 + 1547/132)*e2^3*e4^6)*z1^13*z2^5 + ((-106379/1036800*isqrt2 + 4476101/4665600)*e2^15 + (734279/456192*isqrt2 - 30896201/2052864)*e2^13*e4 + (-22097621/2280960*isqrt2 + 929799899/10264320)*e2^11*e4^2 + (789243/28160*isqrt2 - 11069639/42240)*e2^9*e4^3 + (-1163071/28800*isqrt2 + 48938449/129600)*e2^7*e4^4 + (29575/1056*isqrt2 - 1244425/4752)*e2^5*e4^5 + (-5915/792*isqrt2 + 248885/3564)*e2^3*e4^6)*z1^12*z2^6 + ((293419/324000*isqrt2 + 807779/864000)*e2^15 + (-2025319/142560*isqrt2 - 5575679/380160)*e2^13*e4 + (60950581/712800*isqrt2 + 167796221/1900800)*e2^11*e4^2 + (-2176923/8800*isqrt2 - 17979129/70400)*e2^9*e4^3 + (3208031/9000*isqrt2 + 8831671/24000)*e2^7*e4^4 + (-16315/66*isqrt2 - 44915/176)*e2^5*e4^5 + (6526/99*isqrt2 + 8983/132)*e2^3*e4^6)*z1^11*z2^7 + ((6931001/5184000*isqrt2 - 3716251/3888000)*e2^15 + (-4349191/207360*isqrt2 + 2331941/155520)*e2^13*e4 + (130885909/1036800*isqrt2 - 70178159/777600)*e2^11*e4^2 + (-4674747/12800*isqrt2 + 835499/3200)*e2^9*e4^3 + (75778549/144000*isqrt2 - 40630799/108000)*e2^7*e4^4 + (-35035/96*isqrt2 + 18785/72)*e2^5*e4^5 + (7007/72*isqrt2 - 3757/54)*e2^3*e4^6)*z1^10*z2^8 + (-604373/259200*e2^15 + 379243/10368*e2^13*e4 - 11413057/51840*e2^11*e4^2 + 407631/640*e2^9*e4^3 - 6607777/7200*e2^7*e4^4 + 15275/24*e2^5*e4^5 - 3055/18*e2^3*e4^6)*z1^9*z2^9 + ((-6931001/5184000*isqrt2 - 3716251/3888000)*e2^15 + (4349191/207360*isqrt2 + 2331941/155520)*e2^13*e4 + (-130885909/1036800*isqrt2 - 70178159/777600)*e2^11*e4^2 + (4674747/12800*isqrt2 + 835499/3200)*e2^9*e4^3 + (-75778549/144000*isqrt2 - 40630799/108000)*e2^7*e4^4 + (35035/96*isqrt2 + 18785/72)*e2^5*e4^5 + (-7007/72*isqrt2 - 3757/54)*e2^3*e4^6)*z1^8*z2^10 + ((-293419/324000*isqrt2 + 807779/864000)*e2^15 + (2025319/142560*isqrt2 - 5575679/380160)*e2^13*e4 + (-60950581/712800*isqrt2 + 167796221/1900800)*e2^11*e4^2 + (2176923/8800*isqrt2 - 17979129/70400)*e2^9*e4^3 + (-3208031/9000*isqrt2 + 8831671/24000)*e2^7*e4^4 + (16315/66*isqrt2 - 44915/176)*e2^5*e4^5 + (-6526/99*isqrt2 + 8983/132)*e2^3*e4^6)*z1^7*z2^11 + ((106379/1036800*isqrt2 + 4476101/4665600)*e2^15 + (-734279/456192*isqrt2 - 30896201/2052864)*e2^13*e4 + (22097621/2280960*isqrt2 + 929799899/10264320)*e2^11*e4^2 + (-789243/28160*isqrt2 - 11069639/42240)*e2^9*e4^3 + (1163071/28800*isqrt2 + 48938449/129600)*e2^7*e4^4 + (-29575/1056*isqrt2 - 1244425/4752)*e2^5*e4^5 + (5915/792*isqrt2 + 248885/3564)*e2^3*e4^6)*z1^6*z2^12 + ((826483/2592000*isqrt2 + 139111/864000)*e2^15 + (-5704783/1140480*isqrt2 - 960211/380160)*e2^13*e4 + (171681517/5702400*isqrt2 + 28896889/1900800)*e2^11*e4^2 + (-6131811/70400*isqrt2 - 3096261/70400)*e2^9*e4^3 + (9036167/72000*isqrt2 + 1520939/24000)*e2^7*e4^4 + (-45955/528*isqrt2 - 7735/176)*e2^5*e4^5 + (9191/396*isqrt2 + 1547/132)*e2^3*e4^6)*z1^5*z2^13 + ((12859/129600*isqrt2 - 190547/1555200)*e2^15 + (-8069/5184*isqrt2 + 1315247/684288)*e2^13*e4 + (242831/25920*isqrt2 - 39581453/3421440)*e2^11*e4^2 + (-8673/320*isqrt2 + 471233/14080)*e2^9*e4^3 + (140591/3600*isqrt2 - 2083303/43200)*e2^7*e4^4 + (-325/12*isqrt2 + 52975/1584)*e2^5*e4^5 + (65/9*isqrt2 - 10595/1188)*e2^3*e4^6)*z1^4*z2^14 + ((-1169/162000*isqrt2 - 1169/21600)*e2^15 + (8069/71280*isqrt2 + 8069/9504)*e2^13*e4 + (-242831/356400*isqrt2 - 242831/47520)*e2^11*e4^2 + (8673/4400*isqrt2 + 26019/1760)*e2^9*e4^3 + (-12781/4500*isqrt2 - 12781/600)*e2^7*e4^4 + (65/33*isqrt2 + 325/22)*e2^5*e4^5 + (-52/99*isqrt2 - 130/33)*e2^3*e4^6)*z1^3*z2^15 + ((-19873/2592000*isqrt2 - 8183/1944000)*e2^15 + (137173/1140480*isqrt2 + 56483/855360)*e2^13*e4 + (-4128127/5702400*isqrt2 - 1699817/4276800)*e2^11*e4^2 + (147441/70400*isqrt2 + 20237/17600)*e2^9*e4^3 + (-217277/72000*isqrt2 - 89467/54000)*e2^7*e4^4 + (1105/528*isqrt2 + 455/396)*e2^5*e4^5 + (-221/396*isqrt2 - 91/297)*e2^3*e4^6)*z1^2*z2^16 + ((-1169/1296000*isqrt2 + 1169/1296000)*e2^15 + (8069/570240*isqrt2 - 8069/570240)*e2^13*e4 + (-242831/2851200*isqrt2 + 242831/2851200)*e2^11*e4^2 + (8673/35200*isqrt2 - 8673/35200)*e2^9*e4^3 + (-12781/36000*isqrt2 + 12781/36000)*e2^7*e4^4 + (65/264*isqrt2 - 65/264)*e2^5*e4^5 + (-13/198*isqrt2 + 13/198)*e2^3*e4^6)*z1*z2^17 + (1169/11664000*e2^15 - 8069/5132160*e2^13*e4 + 242831/25660800*e2^11*e4^2 - 2891/105600*e2^9*e4^3 + 12781/324000*e2^7*e4^4 - 65/2376*e2^5*e4^5 + 13/1782*e2^3*e4^6)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/p4.txt <==
10048*e2^8 - 32000*e2^6*e4 + 38400*e2^4*e4^2 - 20480*e2^2*e4^3 + 8192*e4^4 + (32/15*e2^11 - 32/3*e2^9*e4 + 128/15*e2^7*e4^2)*z1^6 + ((32/5*isqrt2 + 32/5)*e2^11 + (-32*isqrt2 - 32)*e2^9*e4 + (128/5*isqrt2 + 128/5)*e2^7*e4^2)*z1^5*z2 + ((16*isqrt2 - 32/3)*e2^11 + (-80*isqrt2 + 160/3)*e2^9*e4 + (64*isqrt2 - 128/3)*e2^7*e4^2)*z1^4*z2^2 + (-32*e2^11 + 160*e2^9*e4 - 128*e2^7*e4^2)*z1^3*z2^3 + ((-16*isqrt2 - 32/3)*e2^11 + (80*isqrt2 + 160/3)*e2^9*e4 + (-64*isqrt2 - 128/3)*e2^7*e4^2)*z1^2*z2^4 + ((-32/5*isqrt2 + 32/5)*e2^11 + (32*isqrt2 - 32)*e2^9*e4 + (-128/5*isqrt2 + 128/5)*e2^7*e4^2)*z1*z2^5 + (32/15*e2^11 - 32/3*e2^9*e4 + 128/15*e2^7*e4^2)*z2^6 + (7/3*e2^12 - 550/21*e2^10*e4 + 2165/21*e2^8*e4^2 - 3760/21*e2^6*e4^3 + 1168/7*e2^4*e4^4 - 640/7*e2^2*e4^5 + 512/21*e4^6)*z1^8 + ((28/3*isqrt2 + 28/3)*e2^12 + (-2200/21*isqrt2 - 2200/21)*e2^10*e4 + (8660/21*isqrt2 + 8660/21)*e2^8*e4^2 + (-15040/21*isqrt2 - 15040/21)*e2^6*e4^3 + (4672/7*isqrt2 + 4672/7)*e2^4*e4^4 + (-2560/7*isqrt2 - 2560/7)*e2^2*e4^5 + (2048/21*isqrt2 + 2048/21)*e4^6)*z1^7*z2 + ((98/3*isqrt2 - 98/9)*e2^12 + (-1100/3*isqrt2 + 1100/9)*e2^10*e4 + (4330/3*isqrt2 - 4330/9)*e2^8*e4^2 + (-7520/3*isqrt2 + 7520/9)*e2^6*e4^3 + (2336*isqrt2 - 2336/3)*e2^4*e4^4 + (-1280*isqrt2 + 1280/3)*e2^2*e4^5 + (1024/3*isqrt2 - 1024/9)*e4^6)*z1^6*z2^2 + ((98/3*isqrt2 - 196/3)*e2^12 + (-1100/3*isqrt2 + 2200/3)*e2^10*e4 + (4330/3*isqrt2 - 8660/3)*e2^8*e4^2 + (-7520/3*isqrt2 + 15040/3)*e2^6*e4^3 + (2336*isqrt2 - 4672)*e2^4*e4^4 + (-1280*isqrt2 + 2560)*e2^2*e4^5 + (1024/3*isqrt2 - 2048/3)*e4^6)*z1^5*z2^3 + (-833/9*e2^12 + 9350/9*e2^10*e4 - 36805/9*e2^8*e4^2 + 63920/9*e2^6*e4^3 - 19856/3*e2^4*e4^4 + 10880/3*e2^2*e4^5 - 8704/9*e4^6)*z1^4*z2^4 + ((-98/3*isqrt2 - 196/3)*e2^12 + (1100/3*isqrt2 + 2200/3)*e2^10*e4 + (-4330/3*isqrt2 - 8660/3)*e2^8*e4^2 + (7520/3*isqrt2 + 15040/3)*e2^6*e4^3 + (-2336*isqrt2 - 4672)*e2^4*e4^4 + (1280*isqrt2 + 2560)*e2^2*e4^5 + (-1024/3*isqrt2 - 2048/3)*e4^6)*z1^3*z2^5 + ((-98/3*isqrt2 - 98/9)*e2^12 + (1100/3*isqrt2 + 1100/9)*e2^10*e4 + (-4330/3*isqrt2 - 4330/9)*e2^8*e4^2 + (7520/3*isqrt2 + 7520/9)*e2^6*e4^3 + (-2336*isqrt2 - 2336/3)*e2^4*e4^4 + (1280*isqrt2 + 1280/3)*e2^2*e4^5 + (-1024/3*isqrt2 - 1024/9)*e4^6)*z1^2*z2^6 + ((-28/3*isqrt2 + 28/3)*e2^12 + (2200/21*isqrt2 - 2200/21)*e2^10*e4 + (-8660/21*isqrt2 + 8660/21)*e2^8*e4^2 + (15040/21*isqrt2 - 15040/21)*e2^6*e4^3 + (-4672/7*isqrt2 + 4672/7)*e2^4*e4^4 + (2560/7*isqrt2 - 2560/7)*e2^2*e4^5 + (-2048/21*isqrt2 + 2048/21)*e4^6)*z1*z2^7 + (7/3*e2^12 - 550/21*e2^10*e4 + 2165/21*e2^8*e4^2 - 3760/21*e2^6*e4^3 + 1168/7*e2^4*e4^4 - 640/7*e2^2*e4^5 + 512/21*e4^6)*z2^8 + (823/8100*e2^14 - 421/405*e2^12*e4 + 29011/8100*e2^10*e4^2 - 1313/270*e2^8*e4^3 + 646/225*e2^6*e4^4 - 8/9*e2^4*e4^5 + 32/135*e2^2*e4^6)*z1^12 + ((823/1350*isqrt2 + 823/1350)*e2^14 + (-842/135*isqrt2 - 842/135)*e2^12*e4 + (29011/1350*isqrt2 + 29011/1350)*e2^10*e4^2 + (-1313/45*isqrt2 - 1313/45)*e2^8*e4^3 + (1292/75*isqrt2 + 1292/75)*e2^6*e4^4 + (-16/3*isqrt2 - 16/3)*e2^4*e4^5 + (64/45*isqrt2 + 64/45)*e2^2*e4^6)*z1^11*z2 + ((9053/2700*isqrt2 - 15637/8100)*e2^14 + (-4631/135*isqrt2 + 7999/405)*e2^12*e4 + (319121/2700*isqrt2 - 551209/8100)*e2^10*e4^2 + (-14443/90*isqrt2 + 24947/270)*e2^8*e4^3 + (7106/75*isqrt2 - 12274/225)*e2^6*e4^4 + (-88/3*isqrt2 + 152/9)*e2^4*e4^5 + (352/45*isqrt2 - 608/135)*e2^2*e4^6)*z1^10*z2^2 + ((823/540*isqrt2 - 823/54)*e2^14 + (-421/27*isqrt2 + 4210/27)*e2^12*e4 + (29011/540*isqrt2 - 29011/54)*e2^10*e4^2 + (-1313/18*isqrt2 + 6565/9)*e2^8*e4^3 + (646/15*isqrt2 - 1292/3)*e2^6*e4^4 + (-40/3*isqrt2 + 400/3)*e2^4*e4^5 + (32/9*isqrt2 - 320/9)*e2^2*e4^6)*z1^9*z2^3 + ((-823/45*isqrt2 - 4115/216)*e2^14 + (1684/9*isqrt2 + 10525/54)*e2^12*e4 + (-29011/45*isqrt2 - 145055/216)*e2^10*e4^2 + (2626/3*isqrt2 + 32825/36)*e2^8*e4^3 + (-2584/5*isqrt2 - 1615/3)*e2^6*e4^4 + (160*isqrt2 + 500/3)*e2^4*e4^5 + (-128/3*isqrt2 - 400/9)*e2^2*e4^6)*z1^8*z2^4 + ((-13991/450*isqrt2 + 1646/75)*e2^14 + (14314/45*isqrt2 - 3368/15)*e2^12*e4 + (-493187/450*isqrt2 + 58022/75)*e2^10*e4^2 + (22321/15*isqrt2 - 5252/5)*e2^8*e4^3 + (-21964/25*isqrt2 + 15504/25)*e2^6*e4^4 + (272*isqrt2 - 192)*e2^4*e4^5 + (-1088/15*isqrt2 + 256/5)*e2^2*e4^6)*z1^7*z2^5 + (114397/2025*e2^14 - 234076/405*e2^12*e4 + 4032529/2025*e2^10*e4^2 - 365014/135*e2^8*e4^3 + 359176/225*e2^6*e4^4 - 4448/9*e2^4*e4^5 + 17792/135*e2^2*e4^6)*z1^6*z2^6 + ((13991/450*isqrt2 + 1646/75)*e2^14 + (-14314/45*isqrt2 - 3368/15)*e2^12*e4 + (493187/450*isqrt2 + 58022/75)*e2^10*e4^2 + (-22321/15*isqrt2 - 5252/5)*e2^8*e4^3 + (21964/25*isqrt2 + 15504/25)*e2^6*e4^4 + (-272*isqrt2 - 192)*e2^4*e4^5 + (1088/15*isqrt2 + 256/5)*e2^2*e4^6)*z1^5*z2^7 + ((823/45*isqrt2 - 4115/216)*e2^14 + (-1684/9*isqrt2 + 10525/54)*e2^12*e4 + (29011/45*isqrt2 - 145055/216)*e2^10*e4^2 + (-2626/3*isqrt2 + 32825/36)*e2^8*e4^3 + (2584/5*isqrt2 - 1615/3)*e2^6*e4^4 + (-160*isqrt2 + 500/3)*e2^4*e4^5 + (128/3*isqrt2 - 400/9)*e2^2*e4^6)*z1^4*z2^8 + ((-823/540*isqrt2 - 823/54)*e2^14 + (421/27*isqrt2 + 4210/27)*e2^12*e4 + (-29011/540*isqrt2 - 29011/54)*e2^10*e4^2 + (1313/18*isqrt2 + 6565/9)*e2^8*e4^3 + (-646/15*isqrt2 - 1292/3)*e2^6*e4^4 + (40/3*isqrt2 + 400/3)*e2^4*e4^5 + (-32/9*isqrt2 - 320/9)*e2^2*e4^6)*z1^3*z2^9 + ((-9053/2700*isqrt2 - 15637/8100)*e2^14 + (4631/135*isqrt2 + 7999/405)*e2^12*e4 + (-319121/2700*isqrt2 - 551209/8100)*e2^10*e4^2 + (14443/90*isqrt2 + 24947/270)*e2^8*e4^3 + (-7106/75*isqrt2 - 12274/225)*e2^6*e4^4 + (88/3*isqrt2 + 152/9)*e2^4*e4^5 + (-352/45*isqrt2 - 608/135)*e2^2*e4^6)*z1^2*z2^10 + ((-823/1350*isqrt2 + 823/1350)*e2^14 + (842/135*isqrt2 - 842/135)*e2^12*e4 + (-29011/1350*isqrt2 + 29011/1350)*e2^10*e4^2 + (1313/45*isqrt2 - 1313/45)*e2^8*e4^3 + (-1292/75*isqrt2 + 1292/75)*e2^6*e4^4 + (16/3*isqrt2 - 16/3)*e2^4*e4^5 + (-64/45*isqrt2 + 64/45)*e2^2*e4^6)*z1*z2^11 + (823/8100*e2^14 - 421/405*e2^12*e4 + 29011/8100*e2^10*e4^2 - 1313/270*e2^8*e4^3 + 646/225*e2^6*e4^4 - 8/9*e2^4*e4^5 + 32/135*e2^2*e4^6)*z2^12 + (1007/147420*e2^15 - 4687/29484*e2^13*e4 + 88799/73710*e2^11*e4^2 - 58841/14742*e2^9*e4^3 + 5794/945*e2^7*e4^4 - 1528/351*e2^5*e4^5 + 6112/5265*e2^3*e4^6)*z1^14 + ((1007/21060*isqrt2 + 1007/21060)*e2^15 + (-4687/4212*isqrt2 - 4687/4212)*e2^13*e4 + (88799/10530*isqrt2 + 88799/10530)*e2^11*e4^2 + (-58841/2106*isqrt2 - 58841/2106)*e2^9*e4^3 + (5794/135*isqrt2 + 5794/135)*e2^7*e4^4 + (-10696/351*isqrt2 - 10696/351)*e2^5*e4^5 + (42784/5265*isqrt2 + 42784/5265)*e2^3*e4^6)*z1^13*z2 + ((1007/3240*isqrt2 - 1007/6804)*e2^15 + (-4687/648*isqrt2 + 23435/6804)*e2^13*e4 + (88799/1620*isqrt2 - 88799/3402)*e2^11*e4^2 + (-58841/324*isqrt2 + 294205/3402)*e2^9*e4^3 + (37661/135*isqrt2 - 75322/567)*e2^7*e4^4 + (-5348/27*isqrt2 + 7640/81)*e2^5*e4^5 + (21392/405*isqrt2 - 6112/243)*e2^3*e4^6)*z1^12*z2^2 + ((1007/2835*isqrt2 - 17119/11340)*e2^15 + (-4687/567*isqrt2 + 79679/2268)*e2^13*e4 + (177598/2835*isqrt2 - 1509583/5670)*e2^11*e4^2 + (-117682/567*isqrt2 + 1000297/1134)*e2^9*e4^3 + (301288/945*isqrt2 - 1280474/945)*e2^7*e4^4 + (-6112/27*isqrt2 + 25976/27)*e2^5*e4^5 + (24448/405*isqrt2 - 103904/405)*e2^3*e4^6)*z1^11*z2^3 + ((-11077/7560*isqrt2 - 53371/17010)*e2^15 + (51557/1512*isqrt2 + 248411/3402)*e2^13*e4 + (-976789/3780*isqrt2 - 4706347/8505)*e2^11*e4^2 + (647251/756*isqrt2 + 3118573/1701)*e2^9*e4^3 + (-414271/315*isqrt2 - 7984132/2835)*e2^7*e4^4 + (8404/9*isqrt2 + 161968/81)*e2^5*e4^5 + (-33616/135*isqrt2 - 647872/1215)*e2^3*e4^6)*z1^10*z2^4 + ((-13091/2835*isqrt2 - 2014/2835)*e2^15 + (60931/567*isqrt2 + 9374/567)*e2^13*e4 + (-2308774/2835*isqrt2 - 355196/2835)*e2^11*e4^2 + (1529866/567*isqrt2 + 235364/567)*e2^9*e4^3 + (-3916744/945*isqrt2 - 602576/945)*e2^7*e4^4 + (79456/27*isqrt2 + 12224/27)*e2^5*e4^5 + (-317824/405*isqrt2 - 48896/405)*e2^3*e4^6)*z1^9*z2^5 + ((-1007/216*isqrt2 + 17119/2835)*e2^15 + (23435/216*isqrt2 - 79679/567)*e2^13*e4 + (-88799/108*isqrt2 + 3019166/2835)*e2^11*e4^2 + (294205/108*isqrt2 - 2000594/567)*e2^9*e4^3 + (-37661/9*isqrt2 + 5121896/945)*e2^7*e4^4 + (26740/9*isqrt2 - 103904/27)*e2^5*e4^5 + (-21392/27*isqrt2 + 415616/405)*e2^3*e4^6)*z1^8*z2^6 + (37259/3780*e2^15 - 173419/756*e2^13*e4 + 3285563/1890*e2^11*e4^2 - 2177117/378*e2^9*e4^3 + 2786914/315*e2^7*e4^4 - 56536/9*e2^5*e4^5 + 226144/135*e2^3*e4^6)*z1^7*z2^7 + ((1007/216*isqrt2 + 17119/2835)*e2^15 + (-23435/216*isqrt2 - 79679/567)*e2^13*e4 + (88799/108*isqrt2 + 3019166/2835)*e2^11*e4^2 + (-294205/108*isqrt2 - 2000594/567)*e2^9*e4^3 + (37661/9*isqrt2 + 5121896/945)*e2^7*e4^4 + (-26740/9*isqrt2 - 103904/27)*e2^5*e4^5 + (21392/27*isqrt2 + 415616/405)*e2^3*e4^6)*z1^6*z2^8 + ((13091/2835*isqrt2 - 2014/2835)*e2^15 + (-60931/567*isqrt2 + 9374/567)*e2^13*e4 + (2308774/2835*isqrt2 - 355196/2835)*e2^11*e4^2 + (-1529866/567*isqrt2 + 235364/567)*e2^9*e4^3 + (3916744/945*isqrt2 - 602576/945)*e2^7*e4^4 + (-79456/27*isqrt2 + 12224/27)*e2^5*e4^5 + (317824/405*isqrt2 - 48896/405)*e2^3*e4^6)*z1^5*z2^9 + ((11077/7560*isqrt2 - 53371/17010)*e2^15 + (-51557/1512*isqrt2 + 248411/3402)*e2^13*e4 + (976789/3780*isqrt2 - 4706347/8505)*e2^11*e4^2 + (-647251/756*isqrt2 + 3118573/1701)*e2^9*e4^3 + (414271/315*isqrt2 - 7984132/2835)*e2^7*e4^4 + (-8404/9*isqrt2 + 161968/81)*e2^5*e4^5 + (33616/135*isqrt2 - 647872/1215)*e2^3*e4^6)*z1^4*z2^10 + ((-1007/2835*isqrt2 - 17119/11340)*e2^15 + (4687/567*isqrt2 + 79679/2268)*e2^13*e4 + (-177598/2835*isqrt2 - 1509583/5670)*e2^11*e4^2 + (117682/567*isqrt2 + 1000297/1134)*e2^9*e4^3 + (-301288/945*isqrt2 - 1280474/945)*e2^7*e4^4 + (6112/27*isqrt2 + 25976/27)*e2^5*e4^5 + (-24448/405*isqrt2 - 103904/405)*e2^3*e4^6)*z1^3*z2^11 + ((-1007/3240*isqrt2 - 1007/6804)*e2^15 + (4687/648*isqrt2 + 23435/6804)*e2^13*e4 + (-88799/1620*isqrt2 - 88799/3402)*e2^11*e4^2 + (58841/324*isqrt2 + 294205/3402)*e2^9*e4^3 + (-37661/135*isqrt2 - 75322/567)*e2^7*e4^4 + (5348/27*isqrt2 + 7640/81)*e2^5*e4^5 + (-21392/405*isqrt2 - 6112/243)*e2^3*e4^6)*z1^2*z2^12 + ((-1007/21060*isqrt2 + 1007/21060)*e2^15 + (4687/4212*isqrt2 - 4687/4212)*e2^13*e4 + (-88799/10530*isqrt2 + 88799/10530)*e2^11*e4^2 + (58841/2106*isqrt2 - 58841/2106)*e2^9*e4^3 + (-5794/135*isqrt2 + 5794/135)*e2^7*e4^4 + (10696/351*isqrt2 - 10696/351)*e2^5*e4^5 + (-42784/5265*isqrt2 + 42784/5265)*e2^3*e4^6)*z1*z2^13 + (1007/147420*e2^15 - 4687/29484*e2^13*e4 + 88799/73710*e2^11*e4^2 - 58841/14742*e2^9*e4^3 + 5794/945*e2^7*e4^4 - 1528/351*e2^5*e4^5 + 6112/5265*e2^3*e4^6)*z2^14 + (-239/338688*e2^16 + 33035/3725568*e2^14*e4 - 7417/413952*e2^12*e4^2 - 695855/3725568*e2^10*e4^3 + 2061421/1862784*e2^8*e4^4 - 50545/21168*e2^6*e4^5 + 3307/1323*e2^4*e4^6 - 1690/1323*e2^2*e4^7 + 338/1323*e4^8)*z1^16 + ((-239/42336*isqrt2 - 239/42336)*e2^16 + (33035/465696*isqrt2 + 33035/465696)*e2^14*e4 + (-7417/51744*isqrt2 - 7417/51744)*e2^12*e4^2 + (-695855/465696*isqrt2 - 695855/465696)*e2^10*e4^3 + (2061421/232848*isqrt2 + 2061421/232848)*e2^8*e4^4 + (-50545/2646*isqrt2 - 50545/2646)*e2^6*e4^5 + (26456/1323*isqrt2 + 26456/1323)*e2^4*e4^6 + (-13520/1323*isqrt2 - 13520/1323)*e2^2*e4^7 + (2704/1323*isqrt2 + 2704/1323)*e4^8)*z1^15*z2 + ((-1195/28224*isqrt2 + 4541/254016)*e2^16 + (165175/310464*isqrt2 - 627665/2794176)*e2^14*e4 + (-37085/34496*isqrt2 + 140923/310464)*e2^12*e4^2 + (-3479275/310464*isqrt2 + 13221245/2794176)*e2^10*e4^3 + (10307105/155232*isqrt2 - 39166999/1397088)*e2^8*e4^4 + (-252725/1764*isqrt2 + 960355/15876)*e2^6*e4^5 + (66140/441*isqrt2 - 251332/3969)*e2^4*e4^6 + (-33800/441*isqrt2 + 128440/3969)*e2^2*e4^7 + (6760/441*isqrt2 - 25688/3969)*e4^8)*z1^14*z2^2 + ((-2629/36288*isqrt2 + 4063/18144)*e2^16 + (33035/36288*isqrt2 - 561595/199584)*e2^14*e4 + (-7417/4032*isqrt2 + 126089/22176)*e2^12*e4^2 + (-695855/36288*isqrt2 + 11829535/199584)*e2^10*e4^3 + (2061421/18144*isqrt2 - 35044157/99792)*e2^8*e4^4 + (-555995/2268*isqrt2 + 859265/1134)*e2^6*e4^5 + (145508/567*isqrt2 - 449752/567)*e2^4*e4^6 + (-74360/567*isqrt2 + 229840/567)*e2^2*e4^7 + (14872/567*isqrt2 - 45968/567)*e4^8)*z1^13*z2^3 + ((3107/18144*isqrt2 + 137903/217728)*e2^16 + (-429455/199584*isqrt2 - 19061195/2395008)*e2^14*e4 + (96421/22176*isqrt2 + 4279609/266112)*e2^12*e4^2 + (9046115/199584*isqrt2 + 401508335/2395008)*e2^10*e4^3 + (-26798473/99792*isqrt2 - 1189439917/1197504)*e2^8*e4^4 + (657085/1134*isqrt2 + 29164465/13608)*e2^6*e4^5 + (-343928/567*isqrt2 - 3816278/1701)*e2^4*e4^6 + (175760/567*isqrt2 + 1950260/1701)*e2^2*e4^7 + (-35152/567*isqrt2 - 390052/1701)*e4^8)*z1^12*z2^4 + ((1195/1344*isqrt2 + 239/378)*e2^16 + (-165175/14784*isqrt2 - 33035/4158)*e2^14*e4 + (111255/4928*isqrt2 + 7417/462)*e2^12*e4^2 + (3479275/14784*isqrt2 + 695855/4158)*e2^10*e4^3 + (-10307105/7392*isqrt2 - 2061421/2079)*e2^8*e4^4 + (252725/84*isqrt2 + 404360/189)*e2^6*e4^5 + (-66140/21*isqrt2 - 423296/189)*e2^4*e4^6 + (33800/21*isqrt2 + 216320/189)*e2^2*e4^7 + (-6760/21*isqrt2 - 43264/189)*e4^8)*z1^11*z2^5 + ((28919/18144*isqrt2 - 28919/54432)*e2^16 + (-363385/18144*isqrt2 + 363385/54432)*e2^14*e4 + (81587/2016*isqrt2 - 81587/6048)*e2^12*e4^2 + (7654405/18144*isqrt2 - 7654405/54432)*e2^10*e4^3 + (-22675631/9072*isqrt2 + 22675631/27216)*e2^8*e4^4 + (6115945/1134*isqrt2 - 6115945/3402)*e2^6*e4^5 + (-3201176/567*isqrt2 + 3201176/1701)*e2^4*e4^6 + (1635920/567*isqrt2 - 1635920/1701)*e2^2*e4^7 + (-327184/567*isqrt2 + 327184/1701)*e4^8)*z1^10*z2^6 + ((344399/254016*isqrt2 - 155111/63504)*e2^16 + (-4327585/254016*isqrt2 + 1949065/63504)*e2^14*e4 + (971627/28224*isqrt2 - 437603/7056)*e2^12*e4^2 + (91157005/254016*isqrt2 - 41055445/63504)*e2^10*e4^3 + (-270046151/127008*isqrt2 + 121623839/31752)*e2^8*e4^4 + (72835345/15876*isqrt2 - 32803705/3969)*e2^6*e4^5 + (-19061548/3969*isqrt2 + 34339888/3969)*e2^4*e4^6 + (9741160/3969*isqrt2 - 17548960/3969)*e2^2*e4^7 + (-1948232/3969*isqrt2 + 3509792/3969)*e4^8)*z1^9*z2^7 + (-2629/768*e2^16 + 33035/768*e2^14*e4 - 22251/256*e2^12*e4^2 - 695855/768*e2^10*e4^3 + 2061421/384*e2^8*e4^4 - 555995/48*e2^6*e4^5 + 36377/3*e2^4*e4^6 - 18590/3*e2^2*e4^7 + 3718/3*e4^8)*z1^8*z2^8 + ((-344399/254016*isqrt2 - 155111/63504)*e2^16 + (4327585/254016*isqrt2 + 1949065/63504)*e2^14*e4 + (-971627/28224*isqrt2 - 437603/7056)*e2^12*e4^2 + (-91157005/254016*isqrt2 - 41055445/63504)*e2^10*e4^3 + (270046151/127008*isqrt2 + 121623839/31752)*e2^8*e4^4 + (-72835345/15876*isqrt2 - 32803705/3969)*e2^6*e4^5 + (19061548/3969*isqrt2 + 34339888/3969)*e2^4*e4^6 + (-9741160/3969*isqrt2 - 17548960/3969)*e2^2*e4^7 + (1948232/3969*isqrt2 + 3509792/3969)*e4^8)*z1^7*z2^9 + ((-28919/18144*isqrt2 - 28919/54432)*e2^16 + (363385/18144*isqrt2 + 363385/54432)*e2^14*e4 + (-81587/2016*isqrt2 - 81587/6048)*e2^12*e4^2 + (-7654405/18144*isqrt2 - 7654405/54432)*e2^10*e4^3 + (22675631/9072*isqrt2 + 22675631/27216)*e2^8*e4^4 + (-6115945/1134*isqrt2 - 6115945/3402)*e2^6*e4^5 + (3201176/567*isqrt2 + 3201176/1701)*e2^4*e4^6 + (-1635920/567*isqrt2 - 1635920/1701)*e2^2*e4^7 + (327184/567*isqrt2 + 327184/1701)*e4^8)*z1^6*z2^10 + ((-1195/1344*isqrt2 + 239/378)*e2^16 + (165175/14784*isqrt2 - 33035/4158)*e2^14*e4 + (-111255/4928*isqrt2 + 7417/462)*e2^12*e4^2 + (-3479275/14784*isqrt2 + 695855/4158)*e2^10*e4^3 + (10307105/7392*isqrt2 - 2061421/2079)*e2^8*e4^4 + (-252725/84*isqrt2 + 404360/189)*e2^6*e4^5 + (66140/21*isqrt2 - 423296/189)*e2^4*e4^6 + (-33800/21*isqrt2 + 216320/189)*e2^2*e4^7 + (6760/21*isqrt2 - 43264/189)*e4^8)*z1^5*z2^11 + ((-3107/18144*isqrt2 + 137903/217728)*e2^16 + (429455/199584*isqrt2 - 19061195/2395008)*e2^14*e4 + (-96421/22176*isqrt2 + 4279609/266112)*e2^12*e4^2 + (-9046115/199584*isqrt2 + 401508335/2395008)*e2^10*e4^3 + (26798473/99792*isqrt2 - 1189439917/1197504)*e2^8*e4^4 + (-657085/1134*isqrt2 + 29164465/13608)*e2^6*e4^5 + (343928/567*isqrt2 - 3816278/1701)*e2^4*e4^6 + (-175760/567*isqrt2 + 1950260/1701)*e2^2*e4^7 + (35152/567*isqrt2 - 390052/1701)*e4^8)*z1^4*z2^12 + ((2629/36288*isqrt2 + 4063/18144)*e2^16 + (-33035/36288*isqrt2 - 561595/199584)*e2^14*e4 + (7417/4032*isqrt2 + 126089/22176)*e2^12*e4^2 + (695855/36288*isqrt2 + 11829535/199584)*e2^10*e4^3 + (-2061421/18144*isqrt2 - 35044157/99792)*e2^8*e4^4 + (555995/2268*isqrt2 + 859265/1134)*e2^6*e4^5 + (-145508/567*isqrt2 - 449752/567)*e2^4*e4^6 + (74360/567*isqrt2 + 229840/567)*e2^2*e4^7 + (-14872/567*isqrt2 - 45968/567)*e4^8)*z1^3*z2^13 + ((1195/28224*isqrt2 + 4541/254016)*e2^16 + (-165175/310464*isqrt2 - 627665/2794176)*e2^14*e4 + (37085/34496*isqrt2 + 140923/310464)*e2^12*e4^2 + (3479275/310464*isqrt2 + 13221245/2794176)*e2^10*e4^3 + (-10307105/155232*isqrt2 - 39166999/1397088)*e2^8*e4^4 + (252725/1764*isqrt2 + 960355/15876)*e2^6*e4^5 + (-66140/441*isqrt2 - 251332/3969)*e2^4*e4^6 + (33800/441*isqrt2 + 128440/3969)*e2^2*e4^7 + (-6760/441*isqrt2 - 25688/3969)*e4^8)*z1^2*z2^14 + ((239/42336*isqrt2 - 239/42336)*e2^16 + (-33035/465696*isqrt2 + 33035/465696)*e2^14*e4 + (7417/51744*isqrt2 - 7417/51744)*e2^12*e4^2 + (695855/465696*isqrt2 - 695855/465696)*e2^10*e4^3 + (-2061421/232848*isqrt2 + 2061421/232848)*e2^8*e4^4 + (50545/2646*isqrt2 - 50545/2646)*e2^6*e4^5 + (-26456/1323*isqrt2 + 26456/1323)*e2^4*e4^6 + (13520/1323*isqrt2 - 13520/1323)*e2^2*e4^7 + (-2704/1323*isqrt2 + 2704/1323)*e4^8)*z1*z2^15 + (-239/338688*e2^16 + 33035/3725568*e2^14*e4 - 7417/413952*e2^12*e4^2 - 695855/3725568*e2^10*e4^3 + 2061421/1862784*e2^8*e4^4 - 50545/21168*e2^6*e4^5 + 3307/1323*e2^4*e4^6 - 1690/1323*e2^2*e4^7 + 338/1323*e4^8)*z2^16 + (3919/8748000*e2^17 - 106079/19245600*e2^15*e4 + 1743491/96228000*e2^13*e4^2 + 194813/6415200*e2^11*e4^3 - 208487/668250*e2^9*e4^4 + 979/1350*e2^7*e4^5 - 778342/1002375*e2^5*e4^6 + 5344/13365*e2^3*e4^7 - 5344/66825*e2*e4^8)*z1^18 + ((3919/972000*isqrt2 + 3919/972000)*e2^17 + (-106079/2138400*isqrt2 - 106079/2138400)*e2^15*e4 + (1743491/10692000*isqrt2 + 1743491/10692000)*e2^13*e4^2 + (194813/712800*isqrt2 + 194813/712800)*e2^11*e4^3 + (-208487/74250*isqrt2 - 208487/74250)*e2^9*e4^4 + (979/150*isqrt2 + 979/150)*e2^7*e4^5 + (-778342/111375*isqrt2 - 778342/111375)*e2^5*e4^6 + (5344/1485*isqrt2 + 5344/1485)*e2^3*e4^7 + (-5344/7425*isqrt2 - 5344/7425)*e2*e4^8)*z1^17*z2 + ((66623/1944000*isqrt2 - 27433/1458000)*e2^17 + (-1803343/4276800*isqrt2 + 742553/3207600)*e2^15*e4 + (29639347/21384000*isqrt2 - 12204437/16038000)*e2^13*e4^2 + (3311821/1425600*isqrt2 - 1363691/1069200)*e2^11*e4^3 + (-3544279/148500*isqrt2 + 1459409/111375)*e2^9*e4^4 + (16643/300*isqrt2 - 6853/225)*e2^7*e4^5 + (-6615907/111375*isqrt2 + 10896788/334125)*e2^5*e4^6 + (45424/1485*isqrt2 - 74816/4455)*e2^3*e4^7 + (-45424/7425*isqrt2 + 74816/22275)*e2*e4^8)*z1^16*z2^2 + ((3919/121500*isqrt2 - 3919/16200)*e2^17 + (-106079/267300*isqrt2 + 106079/35640)*e2^15*e4 + (1743491/1336500*isqrt2 - 1743491/178200)*e2^13*e4^2 + (194813/89100*isqrt2 - 194813/11880)*e2^11*e4^3 + (-833948/37125*isqrt2 + 416974/2475)*e2^9*e4^4 + (3916/75*isqrt2 - 1958/5)*e2^7*e4^5 + (-6226736/111375*isqrt2 + 3113368/7425)*e2^5*e4^6 + (42752/1485*isqrt2 - 21376/99)*e2^3*e4^7 + (-42752/7425*isqrt2 + 21376/495)*e2*e4^8)*z1^15*z2^3 + ((-43109/97200*isqrt2 - 638797/1166400)*e2^17 + (106079/19440*isqrt2 + 17290877/2566080)*e2^15*e4 + (-1743491/97200*isqrt2 - 284189033/12830400)*e2^13*e4^2 + (-194813/6480*isqrt2 - 31754519/855360)*e2^11*e4^3 + (208487/675*isqrt2 + 33983381/89100)*e2^9*e4^4 + (-10769/15*isqrt2 - 159577/180)*e2^7*e4^5 + (1556684/2025*isqrt2 + 63434873/66825)*e2^5*e4^6 + (-10688/27*isqrt2 - 435536/891)*e2^3*e4^7 + (10688/135*isqrt2 + 435536/4455)*e2*e4^8)*z1^14*z2^4 + ((-2770733/1944000*isqrt2 + 466361/648000)*e2^17 + (74997853/4276800*isqrt2 - 12623401/1425600)*e2^15*e4 + (-1232648137/21384000*isqrt2 + 207475429/7128000)*e2^13*e4^2 + (-137732791/1425600*isqrt2 + 23182747/475200)*e2^11*e4^3 + (147400309/148500*isqrt2 - 24809953/49500)*e2^9*e4^4 + (-692153/300*isqrt2 + 116501/100)*e2^7*e4^5 + (275143897/111375*isqrt2 - 46311349/37125)*e2^5*e4^6 + (-1889104/1485*isqrt2 + 317968/495)*e2^3*e4^7 + (1889104/7425*isqrt2 - 317968/2475)*e2*e4^8)*z1^13*z2^5 + ((-356629/777600*isqrt2 + 15005851/3499200)*e2^17 + (9653189/1710720*isqrt2 - 406176491/7698240)*e2^15*e4 + (-158657681/8553600*isqrt2 + 6675827039/38491200)*e2^13*e4^2 + (-17727983/570240*isqrt2 + 745938977/2566080)*e2^11*e4^3 + (18972317/59400*isqrt2 - 798296723/267300)*e2^9*e4^4 + (-89089/120*isqrt2 + 3748591/540)*e2^7*e4^5 + (35414561/44550*isqrt2 - 1490135759/200475)*e2^5*e4^6 + (-121576/297*isqrt2 + 10231088/2673)*e2^3*e4^7 + (121576/1485*isqrt2 - 10231088/13365)*e2*e4^8)*z1^12*z2^6 + ((983669/243000*isqrt2 + 2708029/648000)*e2^17 + (-26625829/534600*isqrt2 - 73300589/1425600)*e2^15*e4 + (437616241/2673000*isqrt2 + 1204752281/7128000)*e2^13*e4^2 + (48898063/178200*isqrt2 + 134615783/475200)*e2^11*e4^3 + (-104660474/37125*isqrt2 - 144064517/49500)*e2^9*e4^4 + (491458/75*isqrt2 + 676489/100)*e2^7*e4^5 + (-781455368/111375*isqrt2 - 268917161/37125)*e2^5*e4^6 + (5365376/1485*isqrt2 + 1846352/495)*e2^3*e4^7 + (-5365376/7425*isqrt2 - 1846352/2475)*e2*e4^8)*z1^11*z2^7 + ((23235751/3888000*isqrt2 - 12458501/2916000)*e2^17 + (-57176581/777600*isqrt2 + 30656831/583200)*e2^15*e4 + (939741649/3888000*isqrt2 - 503868899/2916000)*e2^13*e4^2 + (105004207/259200*isqrt2 - 56300957/194400)*e2^11*e4^3 + (-112374493/27000*isqrt2 + 60252743/20250)*e2^9*e4^4 + (5804491/600*isqrt2 - 3112241/450)*e2^7*e4^5 + (-209763169/20250*isqrt2 + 224940838/30375)*e2^5*e4^6 + (720104/135*isqrt2 - 1544416/405)*e2^3*e4^7 + (-720104/675*isqrt2 + 1544416/2025)*e2*e4^8)*z1^10*z2^8 + (-2026123/194400*e2^17 + 4985713/38880*e2^15*e4 - 81944077/194400*e2^13*e4^2 - 9156211/12960*e2^11*e4^3 + 9798889/1350*e2^9*e4^4 - 506143/30*e2^7*e4^5 + 36582074/2025*e2^5*e4^6 - 251168/27*e2^3*e4^7 + 251168/135*e2*e4^8)*z1^9*z2^9 + ((-23235751/3888000*isqrt2 - 12458501/2916000)*e2^17 + (57176581/777600*isqrt2 + 30656831/583200)*e2^15*e4 + (-939741649/3888000*isqrt2 - 503868899/2916000)*e2^13*e4^2 + (-105004207/259200*isqrt2 - 56300957/194400)*e2^11*e4^3 + (112374493/27000*isqrt2 + 60252743/20250)*e2^9*e4^4 + (-5804491/600*isqrt2 - 3112241/450)*e2^7*e4^5 + (209763169/20250*isqrt2 + 224940838/30375)*e2^5*e4^6 + (-720104/135*isqrt2 - 1544416/405)*e2^3*e4^7 + (720104/675*isqrt2 + 1544416/2025)*e2*e4^8)*z1^8*z2^10 + ((-983669/243000*isqrt2 + 2708029/648000)*e2^17 + (26625829/534600*isqrt2 - 73300589/1425600)*e2^15*e4 + (-437616241/2673000*isqrt2 + 1204752281/7128000)*e2^13*e4^2 + (-48898063/178200*isqrt2 + 134615783/475200)*e2^11*e4^3 + (104660474/37125*isqrt2 - 144064517/49500)*e2^9*e4^4 + (-491458/75*isqrt2 + 676489/100)*e2^7*e4^5 + (781455368/111375*isqrt2 - 268917161/37125)*e2^5*e4^6 + (-5365376/1485*isqrt2 + 1846352/495)*e2^3*e4^7 + (5365376/7425*isqrt2 - 1846352/2475)*e2*e4^8)*z1^7*z2^11 + ((356629/777600*isqrt2 + 15005851/3499200)*e2^17 + (-9653189/1710720*isqrt2 - 406176491/7698240)*e2^15*e4 + (158657681/8553600*isqrt2 + 6675827039/38491200)*e2^13*e4^2 + (17727983/570240*isqrt2 + 745938977/2566080)*e2^11*e4^3 + (-18972317/59400*isqrt2 - 798296723/267300)*e2^9*e4^4 + (89089/120*isqrt2 + 3748591/540)*e2^7*e4^5 + (-35414561/44550*isqrt2 - 1490135759/200475)*e2^5*e4^6 + (121576/297*isqrt2 + 10231088/2673)*e2^3*e4^7 + (-121576/1485*isqrt2 - 10231088/13365)*e2*e4^8)*z1^6*z2^12 + ((2770733/1944000*isqrt2 + 466361/648000)*e2^17 + (-74997853/4276800*isqrt2 - 12623401/1425600)*e2^15*e4 + (1232648137/21384000*isqrt2 + 207475429/7128000)*e2^13*e4^2 + (137732791/1425600*isqrt2 + 23182747/475200)*e2^11*e4^3 + (-147400309/148500*isqrt2 - 24809953/49500)*e2^9*e4^4 + (692153/300*isqrt2 + 116501/100)*e2^7*e4^5 + (-275143897/111375*isqrt2 - 46311349/37125)*e2^5*e4^6 + (1889104/1485*isqrt2 + 317968/495)*e2^3*e4^7 + (-1889104/7425*isqrt2 - 317968/2475)*e2*e4^8)*z1^5*z2^13 + ((43109/97200*isqrt2 - 638797/1166400)*e2^17 + (-106079/19440*isqrt2 + 17290877/2566080)*e2^15*e4 + (1743491/97200*isqrt2 - 284189033/12830400)*e2^13*e4^2 + (194813/6480*isqrt2 - 31754519/855360)*e2^11*e4^3 + (-208487/675*isqrt2 + 33983381/89100)*e2^9*e4^4 + (10769/15*isqrt2 - 159577/180)*e2^7*e4^5 + (-1556684/2025*isqrt2 + 63434873/66825)*e2^5*e4^6 + (10688/27*isqrt2 - 435536/891)*e2^3*e4^7 + (-10688/135*isqrt2 + 435536/4455)*e2*e4^8)*z1^4*z2^14 + ((-3919/121500*isqrt2 - 3919/16200)*e2^17 + (106079/267300*isqrt2 + 106079/35640)*e2^15*e4 + (-1743491/1336500*isqrt2 - 1743491/178200)*e2^13*e4^2 + (-194813/89100*isqrt2 - 194813/11880)*e2^11*e4^3 + (833948/37125*isqrt2 + 416974/2475)*e2^9*e4^4 + (-3916/75*isqrt2 - 1958/5)*e2^7*e4^5 + (6226736/111375*isqrt2 + 3113368/7425)*e2^5*e4^6 + (-42752/1485*isqrt2 - 21376/99)*e2^3*e4^7 + (42752/7425*isqrt2 + 21376/495)*e2*e4^8)*z1^3*z2^15 + ((-66623/1944000*isqrt2 - 27433/1458000)*e2^17 + (1803343/4276800*isqrt2 + 742553/3207600)*e2^15*e4 + (-29639347/21384000*isqrt2 - 12204437/16038000)*e2^13*e4^2 + (-3311821/1425600*isqrt2 - 1363691/1069200)*e2^11*e4^3 + (3544279/148500*isqrt2 + 1459409/111375)*e2^9*e4^4 + (-16643/300*isqrt2 - 6853/225)*e2^7*e4^5 + (6615907/111375*isqrt2 + 10896788/334125)*e2^5*e4^6 + (-45424/1485*isqrt2 - 74816/4455)*e2^3*e4^7 + (45424/7425*isqrt2 + 74816/22275)*e2*e4^8)*z1^2*z2^16 + ((-3919/972000*isqrt2 + 3919/972000)*e2^17 + (106079/2138400*isqrt2 - 106079/2138400)*e2^15*e4 + (-1743491/10692000*isqrt2 + 1743491/10692000)*e2^13*e4^2 + (-194813/712800*isqrt2 + 194813/712800)*e2^11*e4^3 + (208487/74250*isqrt2 - 208487/74250)*e2^9*e4^4 + (-979/150*isqrt2 + 979/150)*e2^7*e4^5 + (778342/111375*isqrt2 - 778342/111375)*e2^5*e4^6 + (-5344/1485*isqrt2 + 5344/1485)*e2^3*e4^7 + (5344/7425*isqrt2 - 5344/7425)*e2*e4^8)*z1*z2^17 + (3919/8748000*e2^17 - 106079/19245600*e2^15*e4 + 1743491/96228000*e2^13*e4^2 + 194813/6415200*e2^11*e4^3 - 208487/668250*e2^9*e4^4 + 979/1350*e2^7*e4^5 - 778342/1002375*e2^5*e4^6 + 5344/13365*e2^3*e4^7 - 5344/66825*e2*e4^8)*z2^18 + O(z1, z2)^19

==> anc/U+U(2)+D4 over QQ(sqrt(-2))/p5.txt <==
100096*e2^10 - 400000*e2^8*e4 + 640000*e2^6*e4^2 - 512000*e2^4*e4^3 + 204800*e2^2*e4^4 + (16/3*e2^13 - 80/3*e2^11*e4 + 64/3*e2^9*e4^2)*z1^6 + ((16*isqrt2 + 16)*e2^13 + (-80*isqrt2 - 80)*e2^11*e4 + (64*isqrt2 + 64)*e2^9*e4^2)*z1^5*z2 + ((40*isqrt2 - 80/3)*e2^13 + (-200*isqrt2 + 400/3)*e2^11*e4 + (160*isqrt2 - 320/3)*e2^9*e4^2)*z1^4*z2^2 + (-80*e2^13 + 400*e2^11*e4 - 320*e2^9*e4^2)*z1^3*z2^3 + ((-40*isqrt2 - 80/3)*e2^13 + (200*isqrt2 + 400/3)*e2^11*e4 + (-160*isqrt2 - 320/3)*e2^9*e4^2)*z1^2*z2^4 + ((-16*isqrt2 + 16)*e2^13 + (80*isqrt2 - 80)*e2^11*e4 + (-64*isqrt2 + 64)*e2^9*e4^2)*z1*z2^5 + (16/3*e2^13 - 80/3*e2^11*e4 + 64/3*e2^9*e4^2)*z2^6 + (905/42*e2^14 - 775/3*e2^12*e4 + 48805/42*e2^10*e4^2 - 53350/21*e2^8*e4^3 + 3040*e2^6*e4^4 - 13600/7*e2^4*e4^5 + 10880/21*e2^2*e4^6)*z1^8 + ((1810/21*isqrt2 + 1810/21)*e2^14 + (-3100/3*isqrt2 - 3100/3)*e2^12*e4 + (97610/21*isqrt2 + 97610/21)*e2^10*e4^2 + (-213400/21*isqrt2 - 213400/21)*e2^8*e4^3 + (12160*isqrt2 + 12160)*e2^6*e4^4 + (-54400/7*isqrt2 - 54400/7)*e2^4*e4^5 + (43520/21*isqrt2 + 43520/21)*e2^2*e4^6)*z1^7*z2 + ((905/3*isqrt2 - 905/9)*e2^14 + (-10850/3*isqrt2 + 10850/9)*e2^12*e4 + (48805/3*isqrt2 - 48805/9)*e2^10*e4^2 + (-106700/3*isqrt2 + 106700/9)*e2^8*e4^3 + (42560*isqrt2 - 42560/3)*e2^6*e4^4 + (-27200*isqrt2 + 27200/3)*e2^4*e4^5 + (21760/3*isqrt2 - 21760/9)*e2^2*e4^6)*z1^6*z2^2 + ((905/3*isqrt2 - 1810/3)*e2^14 + (-10850/3*isqrt2 + 21700/3)*e2^12*e4 + (48805/3*isqrt2 - 97610/3)*e2^10*e4^2 + (-106700/3*isqrt2 + 213400/3)*e2^8*e4^3 + (42560*isqrt2 - 85120)*e2^6*e4^4 + (-27200*isqrt2 + 54400)*e2^4*e4^5 + (21760/3*isqrt2 - 43520/3)*e2^2*e4^6)*z1^5*z2^3 + (-15385/18*e2^14 + 92225/9*e2^12*e4 - 829685/18*e2^10*e4^2 + 906950/9*e2^8*e4^3 - 361760/3*e2^6*e4^4 + 231200/3*e2^4*e4^5 - 184960/9*e2^2*e4^6)*z1^4*z2^4 + ((-905/3*isqrt2 - 1810/3)*e2^14 + (10850/3*isqrt2 + 21700/3)*e2^12*e4 + (-48805/3*isqrt2 - 97610/3)*e2^10*e4^2 + (106700/3*isqrt2 + 213400/3)*e2^8*e4^3 + (-42560*isqrt2 - 85120)*e2^6*e4^4 + (27200*isqrt2 + 54400)*e2^4*e4^5 + (-21760/3*isqrt2 - 43520/3)*e2^2*e4^6)*z1^3*z2^5 + ((-905/3*isqrt2 - 905/9)*e2^14 + (10850/3*isqrt2 + 10850/9)*e2^12*e4 + (-48805/3*isqrt2 - 48805/9)*e2^10*e4^2 + (106700/3*isqrt2 + 106700/9)*e2^8*e4^3 + (-42560*isqrt2 - 42560/3)*e2^6*e4^4 + (27200*isqrt2 + 27200/3)*e2^4*e4^5 + (-21760/3*isqrt2 - 21760/9)*e2^2*e4^6)*z1^2*z2^6 + ((-1810/21*isqrt2 + 1810/21)*e2^14 + (3100/3*isqrt2 - 3100/3)*e2^12*e4 + (-97610/21*isqrt2 + 97610/21)*e2^10*e4^2 + (213400/21*isqrt2 - 213400/21)*e2^8*e4^3 + (-12160*isqrt2 + 12160)*e2^6*e4^4 + (54400/7*isqrt2 - 54400/7)*e2^4*e4^5 + (-43520/21*isqrt2 + 43520/21)*e2^2*e4^6)*z1*z2^7 + (905/42*e2^14 - 775/3*e2^12*e4 + 48805/42*e2^10*e4^2 - 53350/21*e2^8*e4^3 + 3040*e2^6*e4^4 - 13600/7*e2^4*e4^5 + 10880/21*e2^2*e4^6)*z2^8 + (1547/1620*e2^16 - 7501/648*e2^14*e4 + 43951/810*e2^12*e4^2 - 28427/216*e2^10*e4^3 + 52651/270*e2^8*e4^4 - 5090/27*e2^6*e4^5 + 3224/27*e2^4*e4^6 - 1280/27*e2^2*e4^7 + 256/27*e4^8)*z1^12 + ((1547/270*isqrt2 + 1547/270)*e2^16 + (-7501/108*isqrt2 - 7501/108)*e2^14*e4 + (43951/135*isqrt2 + 43951/135)*e2^12*e4^2 + (-28427/36*isqrt2 - 28427/36)*e2^10*e4^3 + (52651/45*isqrt2 + 52651/45)*e2^8*e4^4 + (-10180/9*isqrt2 - 10180/9)*e2^6*e4^5 + (6448/9*isqrt2 + 6448/9)*e2^4*e4^6 + (-2560/9*isqrt2 - 2560/9)*e2^2*e4^7 + (512/9*isqrt2 + 512/9)*e4^8)*z1^11*z2 + ((17017/540*isqrt2 - 29393/1620)*e2^16 + (-82511/216*isqrt2 + 142519/648)*e2^14*e4 + (483461/270*isqrt2 - 835069/810)*e2^12*e4^2 + (-312697/72*isqrt2 + 540113/216)*e2^10*e4^3 + (579161/90*isqrt2 - 1000369/270)*e2^8*e4^4 + (-55990/9*isqrt2 + 96710/27)*e2^6*e4^5 + (35464/9*isqrt2 - 61256/27)*e2^4*e4^6 + (-14080/9*isqrt2 + 24320/27)*e2^2*e4^7 + (2816/9*isqrt2 - 4864/27)*e4^8)*z1^10*z2^2 + ((1547/108*isqrt2 - 7735/54)*e2^16 + (-37505/216*isqrt2 + 187525/108)*e2^14*e4 + (43951/54*isqrt2 - 219755/27)*e2^12*e4^2 + (-142135/72*isqrt2 + 710675/36)*e2^10*e4^3 + (52651/18*isqrt2 - 263255/9)*e2^8*e4^4 + (-25450/9*isqrt2 + 254500/9)*e2^6*e4^5 + (16120/9*isqrt2 - 161200/9)*e2^4*e4^6 + (-6400/9*isqrt2 + 64000/9)*e2^2*e4^7 + (1280/9*isqrt2 - 12800/9)*e4^8)*z1^9*z2^3 + ((-1547/9*isqrt2 - 38675/216)*e2^16 + (37505/18*isqrt2 + 937625/432)*e2^14*e4 + (-87902/9*isqrt2 - 1098775/108)*e2^12*e4^2 + (142135/6*isqrt2 + 3553375/144)*e2^10*e4^3 + (-105302/3*isqrt2 - 1316275/36)*e2^8*e4^4 + (101800/3*isqrt2 + 318125/9)*e2^6*e4^5 + (-64480/3*isqrt2 - 201500/9)*e2^4*e4^6 + (25600/3*isqrt2 + 80000/9)*e2^2*e4^7 + (-5120/3*isqrt2 - 16000/9)*e4^8)*z1^8*z2^4 + ((-26299/90*isqrt2 + 3094/15)*e2^16 + (127517/36*isqrt2 - 7501/3)*e2^14*e4 + (-747167/45*isqrt2 + 175804/15)*e2^12*e4^2 + (483259/12*isqrt2 - 28427)*e2^10*e4^3 + (-895067/15*isqrt2 + 210604/5)*e2^8*e4^4 + (173060/3*isqrt2 - 40720)*e2^6*e4^5 + (-109616/3*isqrt2 + 25792)*e2^4*e4^6 + (43520/3*isqrt2 - 10240)*e2^2*e4^7 + (-8704/3*isqrt2 + 2048)*e4^8)*z1^7*z2^5 + (215033/405*e2^16 - 1042639/162*e2^14*e4 + 12218378/405*e2^12*e4^2 - 3951353/54*e2^10*e4^3 + 14636978/135*e2^8*e4^4 - 2830040/27*e2^6*e4^5 + 1792544/27*e2^4*e4^6 - 711680/27*e2^2*e4^7 + 142336/27*e4^8)*z1^6*z2^6 + ((26299/90*isqrt2 + 3094/15)*e2^16 + (-127517/36*isqrt2 - 7501/3)*e2^14*e4 + (747167/45*isqrt2 + 175804/15)*e2^12*e4^2 + (-483259/12*isqrt2 - 28427)*e2^10*e4^3 + (895067/15*isqrt2 + 210604/5)*e2^8*e4^4 + (-173060/3*isqrt2 - 40720)*e2^6*e4^5 + (109616/3*isqrt2 + 25792)*e2^4*e4^6 + (-43520/3*isqrt2 - 10240)*e2^2*e4^7 + (8704/3*isqrt2 + 2048)*e4^8)*z1^5*z2^7 + ((1547/9*isqrt2 - 38675/216)*e2^16 + (-37505/18*isqrt2 + 937625/432)*e2^14*e4 + (87902/9*isqrt2 - 1098775/108)*e2^12*e4^2 + (-142135/6*isqrt2 + 3553375/144)*e2^10*e4^3 + (105302/3*isqrt2 - 1316275/36)*e2^8*e4^4 + (-101800/3*isqrt2 + 318125/9)*e2^6*e4^5 + (64480/3*isqrt2 - 201500/9)*e2^4*e4^6 + (-25600/3*isqrt2 + 80000/9)*e2^2*e4^7 + (5120/3*isqrt2 - 16000/9)*e4^8)*z1^4*z2^8 + ((-1547/108*isqrt2 - 7735/54)*e2^16 + (37505/216*isqrt2 + 187525/108)*e2^14*e4 + (-43951/54*isqrt2 - 219755/27)*e2^12*e4^2 + (142135/72*isqrt2 + 710675/36)*e2^10*e4^3 + (-52651/18*isqrt2 - 263255/9)*e2^8*e4^4 + (25450/9*isqrt2 + 254500/9)*e2^6*e4^5 + (-16120/9*isqrt2 - 161200/9)*e2^4*e4^6 + (6400/9*isqrt2 + 64000/9)*e2^2*e4^7 + (-1280/9*isqrt2 - 12800/9)*e4^8)*z1^3*z2^9 + ((-17017/540*isqrt2 - 29393/1620)*e2^16 + (82511/216*isqrt2 + 142519/648)*e2^14*e4 + (-483461/270*isqrt2 - 835069/810)*e2^12*e4^2 + (312697/72*isqrt2 + 540113/216)*e2^10*e4^3 + (-579161/90*isqrt2 - 1000369/270)*e2^8*e4^4 + (55990/9*isqrt2 + 96710/27)*e2^6*e4^5 + (-35464/9*isqrt2 - 61256/27)*e2^4*e4^6 + (14080/9*isqrt2 + 24320/27)*e2^2*e4^7 + (-2816/9*isqrt2 - 4864/27)*e4^8)*z1^2*z2^10 + ((-1547/270*isqrt2 + 1547/270)*e2^16 + (7501/108*isqrt2 - 7501/108)*e2^14*e4 + (-43951/135*isqrt2 + 43951/135)*e2^12*e4^2 + (28427/36*isqrt2 - 28427/36)*e2^10*e4^3 + (-52651/45*isqrt2 + 52651/45)*e2^8*e4^4 + (10180/9*isqrt2 - 10180/9)*e2^6*e4^5 + (-6448/9*isqrt2 + 6448/9)*e2^4*e4^6 + (2560/9*isqrt2 - 2560/9)*e2^2*e4^7 + (-512/9*isqrt2 + 512/9)*e4^8)*z1*z2^11 + (1547/1620*e2^16 - 7501/648*e2^14*e4 + 43951/810*e2^12*e4^2 - 28427/216*e2^10*e4^3 + 52651/270*e2^8*e4^4 - 5090/27*e2^6*e4^5 + 3224/27*e2^4*e4^6 - 1280/27*e2^2*e4^7 + 256/27*e4^8)*z2^12 + (-437/29484*e2^17 - 4205/58968*e2^15*e4 + 102589/58968*e2^13*e4^2 - 28465/4212*e2^11*e4^3 + 851/117*e2^9*e4^4 + 140/39*e2^7*e4^5 - 12208/1053*e2^5*e4^6 + 2560/351*e2^3*e4^7 - 512/351*e2*e4^8)*z1^14 + ((-437/4212*isqrt2 - 437/4212)*e2^17 + (-4205/8424*isqrt2 - 4205/8424)*e2^15*e4 + (102589/8424*isqrt2 + 102589/8424)*e2^13*e4^2 + (-199255/4212*isqrt2 - 199255/4212)*e2^11*e4^3 + (5957/117*isqrt2 + 5957/117)*e2^9*e4^4 + (980/39*isqrt2 + 980/39)*e2^7*e4^5 + (-85456/1053*isqrt2 - 85456/1053)*e2^5*e4^6 + (17920/351*isqrt2 + 17920/351)*e2^3*e4^7 + (-3584/351*isqrt2 - 3584/351)*e2*e4^8)*z1^13*z2 + ((-437/648*isqrt2 + 2185/6804)*e2^17 + (-4205/1296*isqrt2 + 21025/13608)*e2^15*e4 + (102589/1296*isqrt2 - 512945/13608)*e2^13*e4^2 + (-199255/648*isqrt2 + 142325/972)*e2^11*e4^3 + (5957/18*isqrt2 - 4255/27)*e2^9*e4^4 + (490/3*isqrt2 - 700/9)*e2^7*e4^5 + (-42728/81*isqrt2 + 61040/243)*e2^5*e4^6 + (8960/27*isqrt2 - 12800/81)*e2^3*e4^7 + (-1792/27*isqrt2 + 2560/81)*e2*e4^8)*z1^12*z2^2 + ((-437/567*isqrt2 + 7429/2268)*e2^17 + (-4205/1134*isqrt2 + 71485/4536)*e2^15*e4 + (102589/1134*isqrt2 - 1744013/4536)*e2^13*e4^2 + (-28465/81*isqrt2 + 483905/324)*e2^11*e4^3 + (3404/9*isqrt2 - 14467/9)*e2^9*e4^4 + (560/3*isqrt2 - 2380/3)*e2^7*e4^5 + (-48832/81*isqrt2 + 207536/81)*e2^5*e4^6 + (10240/27*isqrt2 - 43520/27)*e2^3*e4^7 + (-2048/27*isqrt2 + 8704/27)*e2*e4^8)*z1^11*z2^3 + ((4807/1512*isqrt2 + 23161/3402)*e2^17 + (46255/3024*isqrt2 + 222865/6804)*e2^15*e4 + (-1128479/3024*isqrt2 - 5437217/6804)*e2^13*e4^2 + (313115/216*isqrt2 + 1508645/486)*e2^11*e4^3 + (-9361/6*isqrt2 - 90206/27)*e2^9*e4^4 + (-770*isqrt2 - 14840/9)*e2^7*e4^5 + (67144/27*isqrt2 + 1294048/243)*e2^5*e4^6 + (-14080/9*isqrt2 - 271360/81)*e2^3*e4^7 + (2816/9*isqrt2 + 54272/81)*e2*e4^8)*z1^10*z2^4 + ((5681/567*isqrt2 + 874/567)*e2^17 + (54665/1134*isqrt2 + 4205/567)*e2^15*e4 + (-1333657/1134*isqrt2 - 102589/567)*e2^13*e4^2 + (370045/81*isqrt2 + 56930/81)*e2^11*e4^3 + (-44252/9*isqrt2 - 6808/9)*e2^9*e4^4 + (-7280/3*isqrt2 - 1120/3)*e2^7*e4^5 + (634816/81*isqrt2 + 97664/81)*e2^5*e4^6 + (-133120/27*isqrt2 - 20480/27)*e2^3*e4^7 + (26624/27*isqrt2 + 4096/27)*e2*e4^8)*z1^9*z2^5 + ((2185/216*isqrt2 - 7429/567)*e2^17 + (21025/432*isqrt2 - 71485/1134)*e2^15*e4 + (-512945/432*isqrt2 + 1744013/1134)*e2^13*e4^2 + (996275/216*isqrt2 - 483905/81)*e2^11*e4^3 + (-29785/6*isqrt2 + 57868/9)*e2^9*e4^4 + (-2450*isqrt2 + 9520/3)*e2^7*e4^5 + (213640/27*isqrt2 - 830144/81)*e2^5*e4^6 + (-44800/9*isqrt2 + 174080/27)*e2^3*e4^7 + (8960/9*isqrt2 - 34816/27)*e2*e4^8)*z1^8*z2^6 + (-16169/756*e2^17 - 155585/1512*e2^15*e4 + 3795793/1512*e2^13*e4^2 - 1053205/108*e2^11*e4^3 + 31487/3*e2^9*e4^4 + 5180*e2^7*e4^5 - 451696/27*e2^5*e4^6 + 94720/9*e2^3*e4^7 - 18944/9*e2*e4^8)*z1^7*z2^7 + ((-2185/216*isqrt2 - 7429/567)*e2^17 + (-21025/432*isqrt2 - 71485/1134)*e2^15*e4 + (512945/432*isqrt2 + 1744013/1134)*e2^13*e4^2 + (-996275/216*isqrt2 - 483905/81)*e2^11*e4^3 + (29785/6*isqrt2 + 57868/9)*e2^9*e4^4 + (2450*isqrt2 + 9520/3)*e2^7*e4^5 + (-213640/27*isqrt2 - 830144/81)*e2^5*e4^6 + (44800/9*isqrt2 + 174080/27)*e2^3*e4^7 + (-8960/9*isqrt2 - 34816/27)*e2*e4^8)*z1^6*z2^8 + ((-5681/567*isqrt2 + 874/567)*e2^17 + (-54665/1134*isqrt2 + 4205/567)*e2^15*e4 + (1333657/1134*isqrt2 - 102589/567)*e2^13*e4^2 + (-370045/81*isqrt2 + 56930/81)*e2^11*e4^3 + (44252/9*isqrt2 - 6808/9)*e2^9*e4^4 + (7280/3*isqrt2 - 1120/3)*e2^7*e4^5 + (-634816/81*isqrt2 + 97664/81)*e2^5*e4^6 + (133120/27*isqrt2 - 20480/27)*e2^3*e4^7 + (-26624/27*isqrt2 + 4096/27)*e2*e4^8)*z1^5*z2^9 + ((-4807/1512*isqrt2 + 23161/3402)*e2^17 + (-46255/3024*isqrt2 + 222865/6804)*e2^15*e4 + (1128479/3024*isqrt2 - 5437217/6804)*e2^13*e4^2 + (-313115/216*isqrt2 + 1508645/486)*e2^11*e4^3 + (9361/6*isqrt2 - 90206/27)*e2^9*e4^4 + (770*isqrt2 - 14840/9)*e2^7*e4^5 + (-67144/27*isqrt2 + 1294048/243)*e2^5*e4^6 + (14080/9*isqrt2 - 271360/81)*e2^3*e4^7 + (-2816/9*isqrt2 + 54272/81)*e2*e4^8)*z1^4*z2^10 + ((437/567*isqrt2 + 7429/2268)*e2^17 + (4205/1134*isqrt2 + 71485/4536)*e2^15*e4 + (-102589/1134*isqrt2 - 1744013/4536)*e2^13*e4^2 + (28465/81*isqrt2 + 483905/324)*e2^11*e4^3 + (-3404/9*isqrt2 - 14467/9)*e2^9*e4^4 + (-560/3*isqrt2 - 2380/3)*e2^7*e4^5 + (48832/81*isqrt2 + 207536/81)*e2^5*e4^6 + (-10240/27*isqrt2 - 43520/27)*e2^3*e4^7 + (2048/27*isqrt2 + 8704/27)*e2*e4^8)*z1^3*z2^11 + ((437/648*isqrt2 + 2185/6804)*e2^17 + (4205/1296*isqrt2 + 21025/13608)*e2^15*e4 + (-102589/1296*isqrt2 - 512945/13608)*e2^13*e4^2 + (199255/648*isqrt2 + 142325/972)*e2^11*e4^3 + (-5957/18*isqrt2 - 4255/27)*e2^9*e4^4 + (-490/3*isqrt2 - 700/9)*e2^7*e4^5 + (42728/81*isqrt2 + 61040/243)*e2^5*e4^6 + (-8960/27*isqrt2 - 12800/81)*e2^3*e4^7 + (1792/27*isqrt2 + 2560/81)*e2*e4^8)*z1^2*z2^12 + ((437/4212*isqrt2 - 437/4212)*e2^17 + (4205/8424*isqrt2 - 4205/8424)*e2^15*e4 + (-102589/8424*isqrt2 + 102589/8424)*e2^13*e4^2 + (199255/4212*isqrt2 - 199255/4212)*e2^11*e4^3 + (-5957/117*isqrt2 + 5957/117)*e2^9*e4^4 + (-980/39*isqrt2 + 980/39)*e2^7*e4^5 + (85456/1053*isqrt2 - 85456/1053)*e2^5*e4^6 + (-17920/351*isqrt2 + 17920/351)*e2^3*e4^7 + (3584/351*isqrt2 - 3584/351)*e2*e4^8)*z1*z2^13 + (-437/29484*e2^17 - 4205/58968*e2^15*e4 + 102589/58968*e2^13*e4^2 - 28465/4212*e2^11*e4^3 + 851/117*e2^9*e4^4 + 140/39*e2^7*e4^5 - 12208/1053*e2^5*e4^6 + 2560/351*e2^3*e4^7 - 512/351*e2*e4^8)*z2^14 + (275/48384*e2^18 - 226075/1862784*e2^16*e4 + 4326095/3725568*e2^14*e4^2 - 179875/29568*e2^12*e4^3 + 4820675/266112*e2^10*e4^4 - 275/9*e2^8*e4^5 + 21785/756*e2^6*e4^6 - 6250/441*e2^4*e4^7 + 1250/441*e2^2*e4^8)*z1^16 + ((275/6048*isqrt2 + 275/6048)*e2^18 + (-226075/232848*isqrt2 - 226075/232848)*e2^16*e4 + (4326095/465696*isqrt2 + 4326095/465696)*e2^14*e4^2 + (-179875/3696*isqrt2 - 179875/3696)*e2^12*e4^3 + (4820675/33264*isqrt2 + 4820675/33264)*e2^10*e4^4 + (-2200/9*isqrt2 - 2200/9)*e2^8*e4^5 + (43570/189*isqrt2 + 43570/189)*e2^6*e4^6 + (-50000/441*isqrt2 - 50000/441)*e2^4*e4^7 + (10000/441*isqrt2 + 10000/441)*e2^2*e4^8)*z1^15*z2 + ((1375/4032*isqrt2 - 5225/36288)*e2^18 + (-1130375/155232*isqrt2 + 4295425/1397088)*e2^16*e4 + (21630475/310464*isqrt2 - 82195805/2794176)*e2^14*e4^2 + (-899375/2464*isqrt2 + 3417625/22176)*e2^12*e4^3 + (24103375/22176*isqrt2 - 91592825/199584)*e2^10*e4^4 + (-5500/3*isqrt2 + 20900/27)*e2^8*e4^5 + (108925/63*isqrt2 - 413915/567)*e2^6*e4^6 + (-125000/147*isqrt2 + 475000/1323)*e2^4*e4^7 + (25000/147*isqrt2 - 95000/1323)*e2^2*e4^8)*z1^14*z2^2 + ((3025/5184*isqrt2 - 4675/2592)*e2^18 + (-226075/18144*isqrt2 + 3843275/99792)*e2^16*e4 + (4326095/36288*isqrt2 - 73543615/199584)*e2^14*e4^2 + (-179875/288*isqrt2 + 3057875/1584)*e2^12*e4^3 + (4820675/2592*isqrt2 - 81951475/14256)*e2^10*e4^4 + (-84700/27*isqrt2 + 261800/27)*e2^8*e4^5 + (239635/81*isqrt2 - 740690/81)*e2^6*e4^6 + (-275000/189*isqrt2 + 850000/189)*e2^4*e4^7 + (55000/189*isqrt2 - 170000/189)*e2^2*e4^8)*z1^13*z2^3 + ((-3575/2592*isqrt2 - 158675/31104)*e2^18 + (2938975/99792*isqrt2 + 130445275/1197504)*e2^16*e4 + (-56239235/199584*isqrt2 - 2496156815/2395008)*e2^14*e4^2 + (2338375/1584*isqrt2 + 103787875/19008)*e2^12*e4^3 + (-62668775/14256*isqrt2 - 2781529475/171072)*e2^10*e4^4 + (200200/27*isqrt2 + 2221450/81)*e2^8*e4^5 + (-566410/81*isqrt2 - 12569945/486)*e2^6*e4^6 + (650000/189*isqrt2 + 7212500/567)*e2^4*e4^7 + (-130000/189*isqrt2 - 1442500/567)*e2^2*e4^8)*z1^12*z2^4 + ((-1375/192*isqrt2 - 275/54)*e2^18 + (1130375/7392*isqrt2 + 226075/2079)*e2^16*e4 + (-21630475/14784*isqrt2 - 4326095/4158)*e2^14*e4^2 + (2698125/352*isqrt2 + 179875/33)*e2^12*e4^3 + (-24103375/1056*isqrt2 - 4820675/297)*e2^10*e4^4 + (38500*isqrt2 + 246400/9)*e2^8*e4^5 + (-108925/3*isqrt2 - 697120/27)*e2^6*e4^6 + (125000/7*isqrt2 + 800000/63)*e2^4*e4^7 + (-25000/7*isqrt2 - 160000/63)*e2^2*e4^8)*z1^11*z2^5 + ((-33275/2592*isqrt2 + 33275/7776)*e2^18 + (2486825/9072*isqrt2 - 2486825/27216)*e2^16*e4 + (-47587045/18144*isqrt2 + 47587045/54432)*e2^14*e4^2 + (1978625/144*isqrt2 - 1978625/432)*e2^12*e4^3 + (-53027425/1296*isqrt2 + 53027425/3888)*e2^10*e4^4 + (1863400/27*isqrt2 - 1863400/81)*e2^8*e4^5 + (-5271970/81*isqrt2 + 5271970/243)*e2^6*e4^6 + (6050000/189*isqrt2 - 6050000/567)*e2^4*e4^7 + (-1210000/189*isqrt2 + 1210000/567)*e2^2*e4^8)*z1^10*z2^6 + ((-396275/36288*isqrt2 + 178475/9072)*e2^18 + (29615825/127008*isqrt2 - 13338425/31752)*e2^16*e4 + (-566718445/254016*isqrt2 + 255239605/63504)*e2^14*e4^2 + (23563625/2016*isqrt2 - 10612625/504)*e2^12*e4^3 + (-631508425/18144*isqrt2 + 284419825/4536)*e2^10*e4^4 + (1585100/27*isqrt2 - 2855600/27)*e2^8*e4^5 + (-31392185/567*isqrt2 + 56553860/567)*e2^6*e4^6 + (36025000/1323*isqrt2 - 64900000/1323)*e2^4*e4^7 + (-7205000/1323*isqrt2 + 12980000/1323)*e2^2*e4^8)*z1^9*z2^7 + (21175/768*e2^18 - 226075/384*e2^16*e4 + 4326095/768*e2^14*e4^2 - 3777375/128*e2^12*e4^3 + 33744725/384*e2^10*e4^4 - 148225*e2^8*e4^5 + 1677445/12*e2^6*e4^6 - 68750*e2^4*e4^7 + 13750*e2^2*e4^8)*z1^8*z2^8 + ((396275/36288*isqrt2 + 178475/9072)*e2^18 + (-29615825/127008*isqrt2 - 13338425/31752)*e2^16*e4 + (566718445/254016*isqrt2 + 255239605/63504)*e2^14*e4^2 + (-23563625/2016*isqrt2 - 10612625/504)*e2^12*e4^3 + (631508425/18144*isqrt2 + 284419825/4536)*e2^10*e4^4 + (-1585100/27*isqrt2 - 2855600/27)*e2^8*e4^5 + (31392185/567*isqrt2 + 56553860/567)*e2^6*e4^6 + (-36025000/1323*isqrt2 - 64900000/1323)*e2^4*e4^7 + (7205000/1323*isqrt2 + 12980000/1323)*e2^2*e4^8)*z1^7*z2^9 + ((33275/2592*isqrt2 + 33275/7776)*e2^18 + (-2486825/9072*isqrt2 - 2486825/27216)*e2^16*e4 + (47587045/18144*isqrt2 + 47587045/54432)*e2^14*e4^2 + (-1978625/144*isqrt2 - 1978625/432)*e2^12*e4^3 + (53027425/1296*isqrt2 + 53027425/3888)*e2^10*e4^4 + (-1863400/27*isqrt2 - 1863400/81)*e2^8*e4^5 + (5271970/81*isqrt2 + 5271970/243)*e2^6*e4^6 + (-6050000/189*isqrt2 - 6050000/567)*e2^4*e4^7 + (1210000/189*isqrt2 + 1210000/567)*e2^2*e4^8)*z1^6*z2^10 + ((1375/192*isqrt2 - 275/54)*e2^18 + (-1130375/7392*isqrt2 + 226075/2079)*e2^16*e4 + (21630475/14784*isqrt2 - 4326095/4158)*e2^14*e4^2 + (-2698125/352*isqrt2 + 179875/33)*e2^12*e4^3 + (24103375/1056*isqrt2 - 4820675/297)*e2^10*e4^4 + (-38500*isqrt2 + 246400/9)*e2^8*e4^5 + (108925/3*isqrt2 - 697120/27)*e2^6*e4^6 + (-125000/7*isqrt2 + 800000/63)*e2^4*e4^7 + (25000/7*isqrt2 - 160000/63)*e2^2*e4^8)*z1^5*z2^11 + ((3575/2592*isqrt2 - 158675/31104)*e2^18 + (-2938975/99792*isqrt2 + 130445275/1197504)*e2^16*e4 + (56239235/199584*isqrt2 - 2496156815/2395008)*e2^14*e4^2 + (-2338375/1584*isqrt2 + 103787875/19008)*e2^12*e4^3 + (62668775/14256*isqrt2 - 2781529475/171072)*e2^10*e4^4 + (-200200/27*isqrt2 + 2221450/81)*e2^8*e4^5 + (566410/81*isqrt2 - 12569945/486)*e2^6*e4^6 + (-650000/189*isqrt2 + 7212500/567)*e2^4*e4^7 + (130000/189*isqrt2 - 1442500/567)*e2^2*e4^8)*z1^4*z2^12 + ((-3025/5184*isqrt2 - 4675/2592)*e2^18 + (226075/18144*isqrt2 + 3843275/99792)*e2^16*e4 + (-4326095/36288*isqrt2 - 73543615/199584)*e2^14*e4^2 + (179875/288*isqrt2 + 3057875/1584)*e2^12*e4^3 + (-4820675/2592*isqrt2 - 81951475/14256)*e2^10*e4^4 + (84700/27*isqrt2 + 261800/27)*e2^8*e4^5 + (-239635/81*isqrt2 - 740690/81)*e2^6*e4^6 + (275000/189*isqrt2 + 850000/189)*e2^4*e4^7 + (-55000/189*isqrt2 - 170000/189)*e2^2*e4^8)*z1^3*z2^13 + ((-1375/4032*isqrt2 - 5225/36288)*e2^18 + (1130375/155232*isqrt2 + 4295425/1397088)*e2^16*e4 + (-21630475/310464*isqrt2 - 82195805/2794176)*e2^14*e4^2 + (899375/2464*isqrt2 + 3417625/22176)*e2^12*e4^3 + (-24103375/22176*isqrt2 - 91592825/199584)*e2^10*e4^4 + (5500/3*isqrt2 + 20900/27)*e2^8*e4^5 + (-108925/63*isqrt2 - 413915/567)*e2^6*e4^6 + (125000/147*isqrt2 + 475000/1323)*e2^4*e4^7 + (-25000/147*isqrt2 - 95000/1323)*e2^2*e4^8)*z1^2*z2^14 + ((-275/6048*isqrt2 + 275/6048)*e2^18 + (226075/232848*isqrt2 - 226075/232848)*e2^16*e4 + (-4326095/465696*isqrt2 + 4326095/465696)*e2^14*e4^2 + (179875/3696*isqrt2 - 179875/3696)*e2^12*e4^3 + (-4820675/33264*isqrt2 + 4820675/33264)*e2^10*e4^4 + (2200/9*isqrt2 - 2200/9)*e2^8*e4^5 + (-43570/189*isqrt2 + 43570/189)*e2^6*e4^6 + (50000/441*isqrt2 - 50000/441)*e2^4*e4^7 + (-10000/441*isqrt2 + 10000/441)*e2^2*e4^8)*z1*z2^15 + (275/48384*e2^18 - 226075/1862784*e2^16*e4 + 4326095/3725568*e2^14*e4^2 - 179875/29568*e2^12*e4^3 + 4820675/266112*e2^10*e4^4 - 275/9*e2^8*e4^5 + 21785/756*e2^6*e4^6 - 6250/441*e2^4*e4^7 + 1250/441*e2^2*e4^8)*z2^16 + (71/437400*e2^19 + 22147/1924560*e2^17*e4 - 520747/2405700*e2^15*e4^2 + 468293/320760*e2^13*e4^3 - 15527297/3207600*e2^11*e4^4 + 343487/40095*e2^9*e4^5 - 150506/18225*e2^7*e4^6 + 32848/8019*e2^5*e4^7 - 32848/40095*e2^3*e4^8)*z1^18 + ((71/48600*isqrt2 + 71/48600)*e2^19 + (22147/213840*isqrt2 + 22147/213840)*e2^17*e4 + (-520747/267300*isqrt2 - 520747/267300)*e2^15*e4^2 + (468293/35640*isqrt2 + 468293/35640)*e2^13*e4^3 + (-15527297/356400*isqrt2 - 15527297/356400)*e2^11*e4^4 + (343487/4455*isqrt2 + 343487/4455)*e2^9*e4^5 + (-150506/2025*isqrt2 - 150506/2025)*e2^7*e4^6 + (32848/891*isqrt2 + 32848/891)*e2^5*e4^7 + (-32848/4455*isqrt2 - 32848/4455)*e2^3*e4^8)*z1^17*z2 + ((1207/97200*isqrt2 - 497/72900)*e2^19 + (376499/427680*isqrt2 - 155029/320760)*e2^17*e4 + (-8852699/534600*isqrt2 + 3645229/400950)*e2^15*e4^2 + (7960981/71280*isqrt2 - 3278051/53460)*e2^13*e4^3 + (-263964049/712800*isqrt2 + 108691079/534600)*e2^11*e4^4 + (5839279/8910*isqrt2 - 4808818/13365)*e2^9*e4^5 + (-1279301/2025*isqrt2 + 2107084/6075)*e2^7*e4^6 + (279208/891*isqrt2 - 459872/2673)*e2^5*e4^7 + (-279208/4455*isqrt2 + 459872/13365)*e2^3*e4^8)*z1^16*z2^2 + ((71/6075*isqrt2 - 71/810)*e2^19 + (22147/26730*isqrt2 - 22147/3564)*e2^17*e4 + (-1041494/66825*isqrt2 + 520747/4455)*e2^15*e4^2 + (468293/4455*isqrt2 - 468293/594)*e2^13*e4^3 + (-15527297/44550*isqrt2 + 15527297/5940)*e2^11*e4^4 + (2747896/4455*isqrt2 - 1373948/297)*e2^9*e4^5 + (-1204048/2025*isqrt2 + 602024/135)*e2^7*e4^6 + (262784/891*isqrt2 - 656960/297)*e2^5*e4^7 + (-262784/4455*isqrt2 + 131392/297)*e2^3*e4^8)*z1^15*z2^3 + ((-781/4860*isqrt2 - 11573/58320)*e2^19 + (-22147/1944*isqrt2 - 3609961/256608)*e2^17*e4 + (520747/2430*isqrt2 + 84881761/320760)*e2^15*e4^2 + (-468293/324*isqrt2 - 76331759/42768)*e2^13*e4^3 + (15527297/3240*isqrt2 + 2530949411/427680)*e2^11*e4^4 + (-686974/81*isqrt2 - 55988381/5346)*e2^9*e4^5 + (3311132/405*isqrt2 + 12266239/1215)*e2^7*e4^6 + (-328480/81*isqrt2 - 13385560/2673)*e2^5*e4^7 + (65696/81*isqrt2 + 2677112/2673)*e2^3*e4^8)*z1^14*z2^4 + ((-50197/97200*isqrt2 + 8449/32400)*e2^19 + (-15657929/427680*isqrt2 + 2635493/142560)*e2^17*e4 + (368168129/534600*isqrt2 - 61968893/178200)*e2^15*e4^2 + (-331083151/71280*isqrt2 + 55726867/23760)*e2^13*e4^3 + (10977798979/712800*isqrt2 - 1847748343/237600)*e2^11*e4^4 + (-242845309/8910*isqrt2 + 40874953/2970)*e2^9*e4^5 + (53203871/2025*isqrt2 - 8955107/675)*e2^7*e4^6 + (-11611768/891*isqrt2 + 1954456/297)*e2^5*e4^7 + (11611768/4455*isqrt2 - 1954456/1485)*e2^3*e4^8)*z1^13*z2^5 + ((-6461/38880*isqrt2 + 271859/174960)*e2^19 + (-2015377/171072*isqrt2 + 84800863/769824)*e2^17*e4 + (47387977/213840*isqrt2 - 1993940263/962280)*e2^15*e4^2 + (-42614663/28512*isqrt2 + 1793093897/128304)*e2^13*e4^3 + (1412984027/285120*isqrt2 - 59454020213/1283040)*e2^11*e4^4 + (-31257317/3564*isqrt2 + 1315211723/16038)*e2^9*e4^5 + (6848023/810*isqrt2 - 288143737/3645)*e2^7*e4^6 + (-3736460/891*isqrt2 + 314437480/8019)*e2^5*e4^7 + (747292/891*isqrt2 - 62887496/8019)*e2^3*e4^8)*z1^12*z2^6 + ((17821/12150*isqrt2 + 49061/32400)*e2^19 + (5558897/53460*isqrt2 + 15303577/142560)*e2^17*e4 + (-130707497/66825*isqrt2 - 359836177/178200)*e2^15*e4^2 + (117541543/8910*isqrt2 + 323590463/23760)*e2^13*e4^3 + (-3897351547/89100*isqrt2 - 10729362227/237600)*e2^11*e4^4 + (344860948/4455*isqrt2 + 237349517/2970)*e2^9*e4^5 + (-151108024/2025*isqrt2 - 51999823/675)*e2^7*e4^6 + (32979392/891*isqrt2 + 11348984/297)*e2^5*e4^7 + (-32979392/4455*isqrt2 - 11348984/1485)*e2^3*e4^8)*z1^11*z2^7 + ((420959/194400*isqrt2 - 225709/145800)*e2^19 + (11937233/77760*isqrt2 - 6400483/58320)*e2^17*e4 + (-280682633/97200*isqrt2 + 150495883/72900)*e2^15*e4^2 + (252409927/12960*isqrt2 - 135336677/9720)*e2^13*e4^3 + (-8369213083/129600*isqrt2 + 4487388833/97200)*e2^11*e4^4 + (185139493/1620*isqrt2 - 99267743/1215)*e2^9*e4^5 + (-446175037/4050*isqrt2 + 478458574/6075)*e2^7*e4^6 + (4426268/81*isqrt2 - 9493072/243)*e2^5*e4^7 + (-4426268/405*isqrt2 + 9493072/1215)*e2^3*e4^8)*z1^10*z2^8 + (-36707/9720*e2^19 - 1040909/3888*e2^17*e4 + 24475109/4860*e2^15*e4^2 - 22009771/648*e2^13*e4^3 + 729782959/6480*e2^11*e4^4 - 16143889/81*e2^9*e4^5 + 77811602/405*e2^7*e4^6 - 7719280/81*e2^5*e4^7 + 1543856/81*e2^3*e4^8)*z1^9*z2^9 + ((-420959/194400*isqrt2 - 225709/145800)*e2^19 + (-11937233/77760*isqrt2 - 6400483/58320)*e2^17*e4 + (280682633/97200*isqrt2 + 150495883/72900)*e2^15*e4^2 + (-252409927/12960*isqrt2 - 135336677/9720)*e2^13*e4^3 + (8369213083/129600*isqrt2 + 4487388833/97200)*e2^11*e4^4 + (-185139493/1620*isqrt2 - 99267743/1215)*e2^9*e4^5 + (446175037/4050*isqrt2 + 478458574/6075)*e2^7*e4^6 + (-4426268/81*isqrt2 - 9493072/243)*e2^5*e4^7 + (4426268/405*isqrt2 + 9493072/1215)*e2^3*e4^8)*z1^8*z2^10 + ((-17821/12150*isqrt2 + 49061/32400)*e2^19 + (-5558897/53460*isqrt2 + 15303577/142560)*e2^17*e4 + (130707497/66825*isqrt2 - 359836177/178200)*e2^15*e4^2 + (-117541543/8910*isqrt2 + 323590463/23760)*e2^13*e4^3 + (3897351547/89100*isqrt2 - 10729362227/237600)*e2^11*e4^4 + (-344860948/4455*isqrt2 + 237349517/2970)*e2^9*e4^5 + (151108024/2025*isqrt2 - 51999823/675)*e2^7*e4^6 + (-32979392/891*isqrt2 + 11348984/297)*e2^5*e4^7 + (32979392/4455*isqrt2 - 11348984/1485)*e2^3*e4^8)*z1^7*z2^11 + ((6461/38880*isqrt2 + 271859/174960)*e2^19 + (2015377/171072*isqrt2 + 84800863/769824)*e2^17*e4 + (-47387977/213840*isqrt2 - 1993940263/962280)*e2^15*e4^2 + (42614663/28512*isqrt2 + 1793093897/128304)*e2^13*e4^3 + (-1412984027/285120*isqrt2 - 59454020213/1283040)*e2^11*e4^4 + (31257317/3564*isqrt2 + 1315211723/16038)*e2^9*e4^5 + (-6848023/810*isqrt2 - 288143737/3645)*e2^7*e4^6 + (3736460/891*isqrt2 + 314437480/8019)*e2^5*e4^7 + (-747292/891*isqrt2 - 62887496/8019)*e2^3*e4^8)*z1^6*z2^12 + ((50197/97200*isqrt2 + 8449/32400)*e2^19 + (15657929/427680*isqrt2 + 2635493/142560)*e2^17*e4 + (-368168129/534600*isqrt2 - 61968893/178200)*e2^15*e4^2 + (331083151/71280*isqrt2 + 55726867/23760)*e2^13*e4^3 + (-10977798979/712800*isqrt2 - 1847748343/237600)*e2^11*e4^4 + (242845309/8910*isqrt2 + 40874953/2970)*e2^9*e4^5 + (-53203871/2025*isqrt2 - 8955107/675)*e2^7*e4^6 + (11611768/891*isqrt2 + 1954456/297)*e2^5*e4^7 + (-11611768/4455*isqrt2 - 1954456/1485)*e2^3*e4^8)*z1^5*z2^13 + ((781/4860*isqrt2 - 11573/58320)*e2^19 + (22147/1944*isqrt2 - 3609961/256608)*e2^17*e4 + (-520747/2430*isqrt2 + 84881761/320760)*e2^15*e4^2 + (468293/324*isqrt2 - 76331759/42768)*e2^13*e4^3 + (-15527297/3240*isqrt2 + 2530949411/427680)*e2^11*e4^4 + (686974/81*isqrt2 - 55988381/5346)*e2^9*e4^5 + (-3311132/405*isqrt2 + 12266239/1215)*e2^7*e4^6 + (328480/81*isqrt2 - 13385560/2673)*e2^5*e4^7 + (-65696/81*isqrt2 + 2677112/2673)*e2^3*e4^8)*z1^4*z2^14 + ((-71/6075*isqrt2 - 71/810)*e2^19 + (-22147/26730*isqrt2 - 22147/3564)*e2^17*e4 + (1041494/66825*isqrt2 + 520747/4455)*e2^15*e4^2 + (-468293/4455*isqrt2 - 468293/594)*e2^13*e4^3 + (15527297/44550*isqrt2 + 15527297/5940)*e2^11*e4^4 + (-2747896/4455*isqrt2 - 1373948/297)*e2^9*e4^5 + (1204048/2025*isqrt2 + 602024/135)*e2^7*e4^6 + (-262784/891*isqrt2 - 656960/297)*e2^5*e4^7 + (262784/4455*isqrt2 + 131392/297)*e2^3*e4^8)*z1^3*z2^15 + ((-1207/97200*isqrt2 - 497/72900)*e2^19 + (-376499/427680*isqrt2 - 155029/320760)*e2^17*e4 + (8852699/534600*isqrt2 + 3645229/400950)*e2^15*e4^2 + (-7960981/71280*isqrt2 - 3278051/53460)*e2^13*e4^3 + (263964049/712800*isqrt2 + 108691079/534600)*e2^11*e4^4 + (-5839279/8910*isqrt2 - 4808818/13365)*e2^9*e4^5 + (1279301/2025*isqrt2 + 2107084/6075)*e2^7*e4^6 + (-279208/891*isqrt2 - 459872/2673)*e2^5*e4^7 + (279208/4455*isqrt2 + 459872/13365)*e2^3*e4^8)*z1^2*z2^16 + ((-71/48600*isqrt2 + 71/48600)*e2^19 + (-22147/213840*isqrt2 + 22147/213840)*e2^17*e4 + (520747/267300*isqrt2 - 520747/267300)*e2^15*e4^2 + (-468293/35640*isqrt2 + 468293/35640)*e2^13*e4^3 + (15527297/356400*isqrt2 - 15527297/356400)*e2^11*e4^4 + (-343487/4455*isqrt2 + 343487/4455)*e2^9*e4^5 + (150506/2025*isqrt2 - 150506/2025)*e2^7*e4^6 + (-32848/891*isqrt2 + 32848/891)*e2^5*e4^7 + (32848/4455*isqrt2 - 32848/4455)*e2^3*e4^8)*z1*z2^17 + (71/437400*e2^19 + 22147/1924560*e2^17*e4 - 520747/2405700*e2^15*e4^2 + 468293/320760*e2^13*e4^3 - 15527297/3207600*e2^11*e4^4 + 343487/40095*e2^9*e4^5 - 150506/18225*e2^7*e4^6 + 32848/8019*e2^5*e4^7 - 32848/40095*e2^3*e4^8)*z2^18 + O(z1, z2)^19

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/E12.txt <==
16000/691*e3^4 + 2304000/691*e3^2*s6 + 709171200/7601*s6^2 + (-2096640/7601*e3^2*s6^2 + 113218560/7601*s6^3)*z_1^6 + (-2096640/7601*e3^2*s6^2 + 113218560/7601*s6^3)*z_2^6 + (9984/83611*e3^4*s6^2 - 8259264/83611*e3^2*s6^3 + 377260416/83611*s6^4)*z_1^12 + (69888/7601*e3^4*s6^2 + 32602752/7601*e3^2*s6^3 + 2711584512/7601*s6^4)*z_1^6*z_2^6 + (9984/83611*e3^4*s6^2 - 8259264/83611*e3^2*s6^3 + 377260416/83611*s6^4)*z_2^12 + O(z_1, z_2)^13

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/E18.txt <==
-2816000/43867*e3^6 - 608256000/43867*e3^4*s6 - 26125163311104000/30622719227*e3^2*s6^2 - 344423938129920000/30622719227*s6^3 + (384265728000/30622719227*e3^4*s6^2 - 540965246976000/30622719227*e3^2*s6^3 + 23275339186176000/30622719227*s6^4)*z_1^6 + (384265728000/30622719227*e3^4*s6^2 - 540965246976000/30622719227*e3^2*s6^3 + 23275339186176000/30622719227*s6^4)*z_2^6 + (-166348800/30622719227*e3^6*s6^2 + 1815530803200/30622719227*e3^4*s6^3 - 994170794342400/30622719227*e3^2*s6^4 + 21091591146700800/30622719227*s6^5)*z_1^12 + (-12808857600/30622719227*e3^6*s6^2 - 47988722073600/30622719227*e3^4*s6^3 - 12532228073164800/30622719227*e3^2*s6^4 - 810264882128486400/30622719227*s6^5)*z_1^6*z_2^6 + (-166348800/30622719227*e3^6*s6^2 + 1815530803200/30622719227*e3^4*s6^3 - 994170794342400/30622719227*e3^2*s6^4 + 21091591146700800/30622719227*s6^5)*z_2^12 + O(z_1, z_2)^13

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/E24.txt <==
42127360000/236364091*e3^8 + 12132679680000/236364091*e3^6*s6 + 353884089286744473600000/70710027444120203*e3^4*s6^2 + 12668427622917026611200000/70710027444120203*e3^2*s6^3 + 98139688595536084992000000/70710027444120203*s6^4 + (-4943239741440000/70710027444120203*e3^6*s6^2 + 86937234091868160000/70710027444120203*e3^4*s6^3 - 48008973614744862720000/70710027444120203*e3^2*s6^4 + 1012508109156400496640000/70710027444120203*s6^5)*z_1^6 + (-4943239741440000/70710027444120203*e3^6*s6^2 + 86937234091868160000/70710027444120203*e3^4*s6^3 - 48008973614744862720000/70710027444120203*e3^2*s6^4 + 1012508109156400496640000/70710027444120203*s6^5)*z_2^6 + (2139930624000/70710027444120203*e3^8*s6^2 - 270984897810432000/70710027444120203*e3^6*s6^3 + 9709756022513664000/686505120816701*e3^4*s6^4 - 250925781422417707008000/70710027444120203*e3^2*s6^5 + 3778276086885759713280000/70710027444120203*s6^6)*z_1^12 + (164774658048000/70710027444120203*e3^8*s6^2 + 6654254353883136000/70710027444120203*e3^6*s6^3 + 5697301021011984384000/70710027444120203*e3^4*s6^4 + 1075377531161031081984000/70710027444120203*e3^2*s6^5 + 58050976383163567964160000/70710027444120203*s6^6)*z_1^6*z_2^6 + (2139930624000/70710027444120203*e3^8*s6^2 - 270984897810432000/70710027444120203*e3^6*s6^3 + 9709756022513664000/686505120816701*e3^4*s6^4 - 250925781422417707008000/70710027444120203*e3^2*s6^5 + 3778276086885759713280000/70710027444120203*s6^6)*z_2^12 + O(z_1, z_2)^13

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/E30.txt <==
-852657766400000/1723168255201*e3^10 - 306956795904000000/1723168255201*e3^8*s6 - 2293051959858965825507976806400000/96423537944755301783963671*e3^6*s6^2 - 136002908660274911026099519488000000/96423537944755301783963671*e3^4*s6^3 - 3241109848389543399713616691200000000/96423537944755301783963671*e3^2*s6^4 - 16503859795642719117200326656000000000/96423537944755301783963671*s6^5 + (7980499136645038080000/96423537944755301783963671*e3^8*s6^2 - 1617039436775239487324160000/96423537944755301783963671*e3^6*s6^3 + 6048045433907326932693811200000/96423537944755301783963671*e3^4*s6^4 - 1516806802072231070387090227200000/96423537944755301783963671*e3^2*s6^5 + 22831313214969660719566002585600000/96423537944755301783963671*s6^6)*z_1^6 + (7980499136645038080000/96423537944755301783963671*e3^8*s6^2 - 1617039436775239487324160000/96423537944755301783963671*e3^6*s6^3 + 6048045433907326932693811200000/96423537944755301783963671*e3^4*s6^4 - 1516806802072231070387090227200000/96423537944755301783963671*e3^2*s6^5 + 22831313214969660719566002585600000/96423537944755301783963671*s6^6)*z_2^6 + (-3454761531015168000/96423537944755301783963671*e3^10*s6^2 + 4993721020887155048448000/96423537944755301783963671*e3^8*s6^3 - 108366295162632614341115904000/96423537944755301783963671*e3^6*s6^4 + 141385693601751718157903462400000/96423537944755301783963671*e3^4*s6^5 - 20953213288141888934907582873600000/96423537944755301783963671*e3^2*s6^6 + 217421177769732160268689200906240000/96423537944755301783963671*s6^7)*z_1^12 + (-266016637888167936000/96423537944755301783963671*e3^10*s6^2 - 121556477178011873378304000/96423537944755301783963671*e3^8*s6^3 - 465629536181143408150315008000/96423537944755301783963671*e3^6*s6^4 - 213844245002581177687552819200000/96423537944755301783963671*e3^4*s6^5 - 31185133682184991018935071539200000/96423537944755301783963671*e3^2*s6^6 - 1443754420881577868206974456299520000/96423537944755301783963671*s6^7)*z_1^6*z_2^6 + (-3454761531015168000/96423537944755301783963671*e3^10*s6^2 + 4993721020887155048448000/96423537944755301783963671*e3^8*s6^3 - 108366295162632614341115904000/96423537944755301783963671*e3^6*s6^4 + 141385693601751718157903462400000/96423537944755301783963671*e3^4*s6^5 - 20953213288141888934907582873600000/96423537944755301783963671*e3^2*s6^6 + 217421177769732160268689200906240000/96423537944755301783963671*s6^7)*z_2^12 + O(z_1, z_2)^13

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/E6.sobj <==
xœ½VxG¶M_LHi$
irÀŽec	BJbX¯VcÍÚ«]½Ù]cÃé.¹»µãë½÷Þ{ï½÷Þ{ï½·7o$!a;çï¾»ãûX¿7ÿ?ï½ùçfînsB»È»¤ëîRìE®UNri…\º<´`q—¸û*è0!´è©a$c'Š%ïŠ}bnI^–<D¾¹oľä…Øá´Î!WS¦'¹Žc@S©åÀ÷ƒ'k{õHµËsó!'bϖ˜½ì:#·0n@aI0ïì¥ÙNÈq£šÜªúV-œóS³Íñ'`$.[E/È۞r›[ZZJ÷ãR=är¯ÐìdÉÙ­lk"Ëå끅	,b°8³$Ó:KR"HRWLÓ
Vu)€Fƒ¥³h֠֙ ž‹{|pVÚSsˆ¦´u_Ë4l@³þ,K‰¥¹V"fÎI`yv*'sœwΟqFÉáõ'XAs{ae0¸Ph¿.Jàb—Tý4¬JàR—ñ)Œ¿šÁšÜBvCQ/\ž€Ù"‹«î±O;ƒRÙãcûЮªyª¹vf2UV;#pejf–ŠµÃ+ò¼´U7_%֊5LG§´tGè Õ2t_tpuj¦z÷«Üj¹×dú¸–A*;­šRyH–å qËb8¦ÔzuÌeVS£â¤ë2}S¹ù(/ËögaÝ$¬gЙ[®¶¥«ûÌ¿íÝЕ1'ázÝ¢ChFºË/C"v6"í"2ҊÑà7'
ú2-ldpÃlÊ-Aú€ÚÀӝ½؜ÊFpcnÊ-@À܁-Sa[l˵áÉ7Âö	Ø1KG\–¬@Pü#h né¸vV ?•["¬¼8#!ìêÈ-VîIîEÂKv$Ý1ؓͭTníÆ*'W§ÞšiÉ­jU%"Ž—|Ø[æq¿	¸-ÓFk³|»Ä!CxQòQÜoؗ[Ö
Oì§åʐ͝£ËrlÇ{=@Ñ÷0>ºçÌšR,Ù¢k«ñ×ÓÅX…À±,8œ;–ѯòs9¸ýÜD¢ëEi—…똩zu¦RÕ¤ÕuÆ>™ƒˆ¦ÆNØæVÓ¶Òæ:üöàw D!yþàz3Ü7'fn1ÇNäMwÈ´ý'øÞ¸²Âl1«v¾cS5gh€pºa%7±Ús
¦Í›.}ýA3Œ‰m,‹ÀÉyË_¯ëZev×¥+4J–rÍm躃]‰ó"p;ƒ£¸[óP°SVŽU­ÈMÀ"pgîJÑ^'"0@Rû¼ˆEª½<žk§½Â݊,¼F8'i§Ÿ¬°l£Ð`Mœ0ÈÀnnâ†[Tu´Ñp‰êȧDë¬sèæ=ûâ-%Ûõ
pæzïÒoÞùì·ní>MPH	ÔJ¨
êœ
U ˜»:Äî¬Ø"xRÄÞ¬Àö™³"B·x®8 "8"ÿçV¨ÖÌò"Þ£Ü,è=«7ëAþ/½¹íқiêÂtSovÖ{³³Ö›[j½9ç#aàQ?É¡"iŸ¿AJXSô#áªë£T{¶A9‹ä¿¿ókW]Yµ>ƒ
¼ì=QJ R×|Ì`ô8œœí51­¯žŸõ1\ïÛ1lœqáUàTnµújdUgZ5NßÇj(­AEè§à÷«@eNSv‰ËêYxÿ
< Ó6w3¸ç¿õ^m~«>P­ÀƒR3=8ӒiUº"Á"3—7f]ˆí'zM9x©Ó
Ÿ»ÎæàiL‰mÿi†û
mÀ½añ¡É‹µçÓ):읛à!	<"ÁÃĔÀwÞÃ<-|á='Á£"x4ƒÇ(Y›iÍ´',cðx¡*÷Š)êýN·žÀ<Iy2ƒ§è Oeð´žÎàñ<"Á³ÂžÍà9á<7/T›=OµÙóÅimñ'^ÈàE¾Xƒ/QàK5ø²^Îà¾Rƒ¯Rà«5øš^Ëàu¾^ƒoPà5ø¦ÞÌà-¾UƒoSàÛ5øŽÞÉà]¾[ƒïQà{5ø>j‰÷cK,¤µ€Á5ˇðaE÷ÊG|ôŒ(JØÑ"|,3ø"Öä">…z@÷Á§øƒÏFð9ŸÇÔ_`ðEðKPgú2ƒ¯èL_UÀ×꙾ÎàÓ2}3o1ø¶ÎôßEs|Á÷#øƒbŽ1øqœÀOü½ŸéÅþ\-öz±¿LàW~ào4ø[þNƒ¿OàþˆàŸ4øgþEƒMàoþŽà?4øOe®•pيV"ÛðËä<ü†r>þ!®\ hH_X§/"úb¢/Ñt£N_Z¥·×éËÐRû$ÏA·ª]é$—ÓôsKÉ(Ï«±ÔS+¥¹'4VÔD]©¨MÂvò*åB"\¤Jay1ù—OÌMÃr1/%ä2üFr5ÙkÓ^®ŠkÍÌ£âL'®˜–1½A®¥8WáªzÆ«É¿¦)ãµÄLÒA¯#{~ã	¹žœÎjú.^ks=AÝumÒ5mz¦iÓKÔ
3iÓGù7á†z¥›ÈßÜTéÄ¼‰-TéV²·U‹»¹Q›íí˜I›[(ÎN"ô×3î"wSÆ=ļ•½"ñ6²3Z›}ä쯦ÏVW½P>ZõÂÖ:TˆMè0Q4•K?Š}›äíTÅQb«×›#ÿ]¯ú=(Ë;‰xTîq²OT+´$ÈnÊ8Ÿ~†72O'¢ê)9ùCäëdE"Ì%{Xk3BŽ§œD–Èñõ!Ô!ä²Lƒpf))fH@DÇ0'1y£øVC"ò$
Œá·ë_5Pgr

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/E6.txt <==
-8*e3^2 - 576*s6 + 1008/5*s6^2*z_1^6 + 1008/5*s6^2*z_2^6 + (-24/275*e3^2*s6^2 + 36/275*s6^3)*z_1^12 + (-168/25*e3^2*s6^2 - 18648/25*s6^3)*z_1^6*z_2^6 + (-24/275*e3^2*s6^2 + 36/275*s6^3)*z_2^12 + O(z_1, z_2)^13

==> anc/U+U(3)+2A2 over QQ(sqrt(-3))/_Readme.txt <==
These files contain the Taylor expansions of modular forms on the unitary group U(L), where L is the Hermitian lattice over ZZ[e^{2 \pi i / 3}] whose underlying ZZ-lattice is

U + U(3) + 2 A_2

These are power series in the variables 'z1' and 'z2' with coefficients in the polynomial ring QQ[e3, s6]. The variables e3, s6 represent the modular forms of level \Gamma_1(3)

e3(\tau) = 1 - 36q - 54q^2 - ... of weight 3

s6(\tau) = \eta(\tau)^6 \eta(3 \tau)^6 = q - 6q^2 +/- ... of weight 6

The files are labelled as followed:
'E6', 'E12', 'E18', 'E24', 'E30' are the restrictions of the Eisenstein series E_k, k \in \{6, 12, 18, 24, 30\} on O(6, 2) to U(3, 1).

For each label there are two files: '*.sobj' and '*.txt'
The '*.txt' file simply contains the power series expansion of the corresponding form as a text file.
The '*.sobj' file can be loaded in Sage (with Python 3) with the command

load('*.sobj')

This is the power series expansion of the corresponding form as a Sage object.
